Integrality, smoothness and normality bounds for cube-truncated Hadamard simplices

Santos asked when intersections of dilated Hadamard simplices with cubes are integral, smooth, or normal, in a prescribed affine lattice. We construct a nonintegral example in dimension eleven and prove that no smaller-dimensional example exists. We characterize smoothness completely and show that every smooth member of this family is normal. An explicit example in dimension fifteen shows that integrality alone does not imply normality. For Sylvester simplices of order at least sixteen, we establish a sharp uniform integrality bound and construct counterexamples immediately below it. We also obtain sufficient normality bounds for general Hadamard simplices and stronger bounds for the Sylvester family. The proofs use integer decomposition for boxes with separated corner cuts and rounding under three signed slab constraints. All numbered results have formal counterparts verified in Lean.

==> anc/CLAIM_DEPENDENCIES.md <==
# Statement correspondence

All 17 numbered results have complete formal counterparts. Exact statement
hashes bind the map to the manuscript; mathematical correspondence is reviewed
separately from source identity. Source paths in the JSON map are relative
to the archive root.

## Proposition 2.1 — `base:paley-counter`

Complete Lean statement; printed witness, row products and determinant are independently recomputed.

Formal entry points: `HadamardPaper.nonlattice_hadamard_truncation`.

Written dependencies: definitions and elementary arguments.

Use the affine source lattice, not ordinary integer coordinates; retain the parity congruence and strict parameter range.

## Lemma 2.2 — `base:small-sign-basis`

Complete Lean theorem for all real sign matrices of orders 1..4, including determinant classification, doubled inverse, odd/common-parity RHS integrality and the determinant-16 Gram identity. All normalized sign matrices are kernel-checked; arbitrary matrices and unbounded RHS are handled by proved transformations.

Formal entry points: `HadamardPaper.OrderFourSign.small_sign_basis`, `HadamardPaper.OrderFourSign.inverse_maps_odd`.

Written dependencies: definitions and elementary arguments.

Invertibility and positive order <=4 are explicit. The minimal determinant condition is necessary for the inverse/parity conclusion; the exceptional order-four case has magnitude 16.

## Theorem 2.3 — `base:integrality`

Complete Lean theorem. The written proof follows the checked free-basis, linear-functional exclusion and common-parity chart argument, including the equality endpoint.

Formal entry points: `HadamardPaper.HadamardRealization.real_general_integrality`.

Written dependencies: base:small-sign-basis.

The d=15,m=5n endpoint needs the equality argument; an ordinary-integer conclusion is insufficient.

## Proposition 2.4 — `base:d7-integral`

Complete universal Lean theorem with a separate dimension-seven triple-agreement/frame proof, the dimension-independent exceptional-basis exclusion, and exact source-lattice transfer. Real marked matrices are included.

Formal entry points: `HadamardPaper.HadamardRealization.real_dimension_seven_integrality`.

Written dependencies: base:integrality, base:small-sign-basis.

Do not apply the d>=15 theorem directly in dimension seven; first prove the active-facet bound separately.

## Corollary 2.5 — `base:min-dimension`

Complete Lean IsLeast statement: actual Paley dimension-eleven nonintegrality and exclusion of every smaller admissible dimension via order divisibility and dimension-three/seven integrality.

Formal entry points: `HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension`.

Written dependencies: base:paley-counter, base:d7-integral.

Minimum dimension in this family under source assumptions is not a claim of historical priority.

## Theorem 2.6 — `base:smoothness`

Complete intrinsic geometric smoothness equivalence for arbitrary real marked Hadamard matrices, plus upper-band integrality at resonances. Genuine facets, primitive lattice normals, facet exhaustion, active vertex bases, lower-band and resonance obstructions are proved.

Formal entry points: `HadamardPaper.HadamardRealization.real_theorem_2_6`.

Written dependencies: definitions and elementary arguments.

Both strict upper threshold and exclusion of odd resonance ratios are needed. Smoothness is in the source lattice.

## Theorem 3.1 — `common:strict-cuts`

Complete Lean theorem: genuine unit exchanges, strict deficit descent, all-degree lattice decomposition, and actual finite-lattice convex-hull integrality for the rectangular real corner-cut polytope.

Formal entry points: `HadamardPaper.CornerCuts.strict_corner_cuts`, `HadamardPaper.CornerCuts.Data.literal_region`.

Written dependencies: definitions and elementary arguments.

Positive integer side lengths and strict L1 separation are the printed hypotheses. The affine corner cost is proved equal to the actual L1 distance on the box. A compiled weak-separation example is nonnormal. Nonemptiness is an explicit assumption in the manuscript.

## Corollary 3.2 — `common:upper-normality`

Complete upper-range normality and smooth-implies-normal consequence using intrinsic geometric smoothness and the exact source lattice, including arbitrary real marked matrices.

Formal entry points: `HadamardPaper.HadamardRealization.real_corollary_3_2`.

Written dependencies: common:strict-cuts, base:smoothness.

The smoothness bridge uses genuine facets and integer lattice bases; it does not replace smoothness by the desired parameter criterion.

## Proposition 3.3 — `common:nonnormal-example`

Complete Lean proposition: the literal displayed 16-row matrix is identified with the universal Sylvester realization; the included integrality endpoint and the prior geometric hole proof establish both conclusions.

Formal entry points: `HadamardPaper.IntegralNonnormal.integral_and_nonnormal`.

Written dependencies: base:integrality.

The written proof uses Theorem 2.3 for integrality; the formal proof uses Theorem 4.8. Both concern the same actual polytope and source lattice.

## Lemma 4.1 — `common:small-matrix`

Complete statement for orders zero through three, arbitrary real sign matrices, unbounded common-parity integer RHS, doubled integral inverse, and the exact order-three inverse-row support.

Formal entry points: `HadamardPaper.PaperBoundaryBridges.lemma_4_1`.

Written dependencies: definitions and elementary arguments.

Retain invertibility and the signed/common-parity hypotheses; all three inverse/solution clauses are covered.

## Lemma 4.2 — `common:slabs`

Complete Lean coverage of the actual integer box/slab statement: optimal extreme-point existence, active free-coordinate rank, vertex classification, common-parity integrality and integer point existence, for zero through three slabs.

Formal entry points: `HadamardPaper.HalfIntegralGeometry.System.vertex_form`, `HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints`, `HadamardPaper.GeometricRounding.three_slab_integer_point`.

Written dependencies: common:small-matrix.

Lower and upper endpoint families have separate common parities. Equal classes cover zero widths; different classes imply positive odd widths. No full-dimensionality premise.

## Lemma 4.3 — `common:rounding`

Complete arbitrary-centre objective-controlled rounding bound t/2+1/4 on the actual floor/ceiling box.

Formal entry points: `HadamardPaper.ObjectiveRounding.objective_controlled_rounding`.

Written dependencies: common:slabs.

t is the actual count of noninteger coordinates; the selected vertex minimizes the required affine objective. The feasible integer point is constructed, not supplied as a hypothesis.

## Theorem 4.4 — `common:extraction`

Complete Lean theorem for finite signed-row systems: the actual real polytope equals the convex hull of its finite lattice set, and every lattice point of every positive integer scalar dilate decomposes.

Formal entry points: `HadamardPaper.DirectExtraction.direct_extraction_theorem`.

Written dependencies: common:rounding.

d>=2, n positive, common integer RHS parity and at most three rows with slack below floor(d/2) at every box point. Integrality uses a direct active-parity and compact-convex proof rather than the written denominator argument.

## Lemma 4.5 — `common:general-quartet`

Complete universal Lean norm bound from sign rows and the specified Gram equations.

Formal entry points: `HadamardPaper.quartet_l1_bound`.

Written dependencies: definitions and elementary arguments.

Retain the marked-column saving and deletion; four rows must be distinct and have Hadamard Gram data.

## Theorem 4.6 — `syl:generic`

Complete Lean theorem, including a headline on the entries of a real Hadamard matrix, arbitrary marked columns, normalized parity, quartet contradiction, actual simplex/half-space equivalence, and source-lattice transfer in every positive degree.

Formal entry points: `HadamardPaper.HadamardRealization.real_marked_generic_normality`.

Written dependencies: common:general-quartet, common:extraction.

The formal result is stronger in parameter range than the printed statement; the literal source-domain specialization is provided as theorem_4_6_source_range.

## Lemma 4.7 — `common:quartets`

Complete universal two-profile theorem from character orthogonality, with the marked column removed.

Formal entry points: `HadamardPaper.SylvesterCharacters.spatial_profiles`.

Written dependencies: definitions and elementary arguments.

The closed/nonclosed test is the vanishing of the sum of the four labels. Counts are equivalent integer-scaled identities.

## Theorem 4.8 — `syl:all-orders`

Complete Lean coverage: integrality including equality, normality at every positive degree, the universal rho*n-2 nonlattice extreme-point construction, admissibility/oddness, every smaller uniform coefficient ruled out, and transfer to every marked column in the signed equivalence class.

Formal entry points: `HadamardPaper.SylvesterCharacters.marked_all_order_bounds`, `HadamardPaper.SylvesterCharacters.marked_uniform_sharpness`, `HadamardPaper.SylvesterCharacters.sharpParameter_admissible`, `HadamardPaper.SylvesterCharacters.sharpParameter_formula`.

Written dependencies: common:quartets, common:small-matrix, common:extraction, syl:generic.

The fixed four-bit certificates are connected to arbitrary tail length by character orthogonality. The actual real convex hull, source lattice and scalar dilates are used. The formal parameter 2^(4+k), k>=0, covers exactly all orders >=16.


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Nikita Lebedev

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MANIFEST.json <==
{
  "algorithm": "SHA-256",
  "files": {
    "anc/CLAIM_DEPENDENCIES.md": "c7a6635d35d10ecb4ada6886b7cf56e72e1de8661fd92ef8a0129218388f0e6f",
    "anc/LICENSE": "a865ba43607b0b99fba34bb11a5e3326d8948f005a593777878dba06090a5783",
    "anc/NOTICE.md": "11e759fa4221e7cf670bf38d3a232548f5145419b72b3d422038c29f717af00f",
    "anc/README.md": "049435e3c75f513431f838c95465f330491855dead56979556ff52f04922ee58",
    "anc/checks/README.md": "896972b2f17fd98dbef090bcb534a7f96559957a877ba2d95b723caa8c847592",
    "anc/checks/check_manuscript.py": "4a1ca4de62db5cb342fcdb198f45501dd64ee4a20d079ac21fb3c875006b3e90",
    "anc/checks/check_sharp_integrality.py": "54d5084aa1b16ec49ed2a58ee3c8e944df540c7718f9297349d518a6437bc7a6",
    "anc/checks/check_sylvester15_m5_face.py": "29afa1d23d0f52e7f506bc2cbafb770c4727fc42845b5e82c4761008c33d0abf",
    "anc/checks/manuscript_binding.json": "7ecafb0526b9d51ab3c37ad393372b040ad90e774fc8b767d4a70d9325297104",
    "anc/checks/sylvester15_m5_face_certificate.json": "75889dcf6f478bef2ccf37b2c85215bf0eb686e759cc15fa678494ff90355f16",
    "anc/checks/test_manuscript_mutations.py": "836c0823066ef8f92c032b2346102d12584782d8a3db308c3422506ec5acc497",
    "anc/claim-dependencies.json": "3c153960c949d9a95a6576f93b9ff560b314ef38083695a5603a99da586b12c9",
    "anc/lean/Audit.lean": "6ef9dda4ec5c4f224fb37f956886e1e4280427be5de9b25bebc3dba8c9ed60f8",
    "anc/lean/COVERAGE.md": "2fed4e9dd2cc43ce96a17f9d90058eba4d5509aec9a2134ba2e8edea01a91253",
    "anc/lean/Hadamard.lean": "582a8958082a955a03945e2c189f787d97031a9ed179a54a40e9ad7c672bab5d",
    "anc/lean/Hadamard/CornerCuts.lean": "d030dad1937154a0da21588befc7b4393fff2926ef26b547db3f4c53a0ec3df0",
    "anc/lean/Hadamard/CornerDecomposition.lean": "3939a4f955299bfe064bda8814b5bdb692af89e6b0a28ce1e2db30dfbe769f12",
    "anc/lean/Hadamard/CornerGeometry.lean": "e9169a5a78ba414f7a02f7aba6591111efe0383b36a3b6e2d8acc81a780b44ec",
    "anc/lean/Hadamard/CornerHadamard.lean": "766a779342912ea6ae18930f3a85b0ae0b268a40c51390e6b21f5067fb50bfb2",
    "anc/lean/Hadamard/DimensionSeven.lean": "0b93f7fcf5318e453e1d8fef7e7e70b73b19ba590642decbbeedd30c995d75d1",
    "anc/lean/Hadamard/DirectExtraction.lean": "bbc14204e42be43538f49b6b86a4ba0684e61fdf65ddd07139d1e3ac4e786762",
    "anc/lean/Hadamard/ExceptionalBasis.lean": "0b23ec5617ffecddf8966ff7163bad9483e0938ab969570ca670f0e69ac42276",
    "anc/lean/Hadamard/ExtractionArithmetic.lean": "f52ee377cc640e513c621581c52f76bda4afa0353e0905e5f381baa2544c8b1e",
    "anc/lean/Hadamard/ExtractionPolytope.lean": "4ecee6c310f4e048409756345e5a01079c6d6a68636ce04d69782e880157bdfa",
    "anc/lean/Hadamard/FacetGeometry.lean": "dd461ab2682c97e08adcb1c90a839c997cf970565899eca8f03a1363161e8c9d",
    "anc/lean/Hadamard/FiveFacet.lean": "f401db803ac965e2b2e23d9da609b7382248dcf1cf79374486b62a890cb4c386",
    "anc/lean/Hadamard/GeneralIntegrality.lean": "d046d633f39f121c2704a6aabe098fda43b122cbbbbbbb5a8637e0a8c3f40434",
    "anc/lean/Hadamard/GeometricRounding.lean": "6b6f78ce41f38be893fdcfc8b5a1d0e241efb726dc8d758de34e8075332b35b4",
    "anc/lean/Hadamard/HadamardNormalization.lean": "ca8c28393dfb3a49fd65f3bc83e134b2ce1fdb5906e914dc5e5abad333b62962",
    "anc/lean/Hadamard/HadamardRealization.lean": "81ee9bd6afd9ad147a391adadc1e89718b6d3a287d3bce72972a9bb00e4e2c80",
    "anc/lean/Hadamard/HalfIntegralGeometry.lean": "2909e7bc84413eec2c887adaee44ffdc793c63a79a197ae1e8fdf0f3d335881e",
    "anc/lean/Hadamard/IntegralNonnormal.lean": "add9d2cc9f93cc46b44e7f653c515ac43a8bfb464faf41f23a667d1ce81ffd91",
    "anc/lean/Hadamard/MarkedHadamard.lean": "b1d4dc1d6d54c765eb61f4736f3efaa18b2e1183991601b1f380945c048250d4",
    "anc/lean/Hadamard/MarkedSylvester.lean": "83be9be7bbf5aaf5eb79ad2886fa70a8253d2eba12f8e09043216f61ed460a3e",
    "anc/lean/Hadamard/ObjectiveRounding.lean": "2e7cafe51e8de7264587ba844617b120393ed4542fb87a0401641e3050fa36e3",
    "anc/lean/Hadamard/OrderFourCertificate.lean": "346d0e532383232346db49db71ea26d5362d119460de432e12c490f517c26e6f",
    "anc/lean/Hadamard/OrderFourSign.lean": "19db338d7ad4c157103de53f423a112e437d26ee82e7dba7f71dcfc1a6573b1e",
    "anc/lean/Hadamard/Paley.lean": "c5a4c96768c30abe81fef51e905e60ad8a743eab18b46c94373d2c1673a85032",
    "anc/lean/Hadamard/PaperBoundaryBridges.lean": "6429fc25dccb700e9a2fd1c0622a64f403e593eb83e5fd1ed1eed6fd0e50072f",
    "anc/lean/Hadamard/ParityRounding.lean": "fa3c456aacb45db781a00eb1f8fbd2e25428e1044bb08aa73d5508672686d395",
    "anc/lean/Hadamard/PolyhedralGeometry.lean": "33551ce324071a100cce8b352bb1d8f0c5a2bac4264e5350ee16dd714fee0bbb",
    "anc/lean/Hadamard/QuartetExtraction.lean": "23d956fde3244a906c819fd12e24233e49fd04053e4d07794c118a335d06ff95",
    "anc/lean/Hadamard/QuartetIntegrality.lean": "1021af5afe5fc5fe0f4021e0fffe3c941d06ae0d34698377974c2d5bea0b71ba",
    "anc/lean/Hadamard/RealHadamard.lean": "ef59abd88253b8c2aeaccc3d0020f88acf554a531df865a5fd7f178ab77833fe",
    "anc/lean/Hadamard/RealMinimumDimension.lean": "50fc8aa4006b349add666bdec503e768333bad69a1f0fa9894c3240ff1c45302",
    "anc/lean/Hadamard/RealSlabRounding.lean": "e2532dfe3369fd98b56d6435ba5d11108996493c6b7f63f08285edc2dfefb5fe",
    "anc/lean/Hadamard/SignBounds.lean": "20b5117528a5449691a1b227f23c19fd90af0edd110dcf449209f19bc9afbda3",
    "anc/lean/Hadamard/SignedCoordinates.lean": "c020ea9b52a1dd2891dc035064f4470457f8aced953682210fc27e89c56c989c",
    "anc/lean/Hadamard/SignedRealization.lean": "cae2ae299806690d6c339813bd7157ebef18c13f8c726cbf254850cf523e870c",
    "anc/lean/Hadamard/SlabGeometry.lean": "d4df1cfdfc6b1c09b52230bbefbce77e2f715c51b81ae73cbf82894bb13551f9",
    "anc/lean/Hadamard/SlabIntegrality.lean": "a9f9531bbf0a36c3e320cf1f336b379ab122e4a5d42f958ebb6f195201a75051",
    "anc/lean/Hadamard/SmallSignMatrices.lean": "c2b9ef3be0248e4110a05acfb67349d38e3bfc98da09463e7535f734e77e1ec3",
    "anc/lean/Hadamard/SmoothBasis.lean": "3c6f83b0b6850b8731366e77fc60faabaf0c3549a14cc13a77530667b0edadcb",
    "anc/lean/Hadamard/SmoothCriterion.lean": "c922203167efffc3c3036b4c0596630daed88688203e894e50012573b88dcaf5",
    "anc/lean/Hadamard/SmoothFacetExhaustion.lean": "ea3867b25ec89b093e22164635d8dd0c147c832dd4f168957802ca5caf06daa9",
    "anc/lean/Hadamard/SmoothGeometry.lean": "330c93fc9686eed6bcd417a761f28dceed9c2a453f4328bd17c88bd0362eb3e6",
    "anc/lean/Hadamard/SmoothIntrinsic.lean": "095b771d499e4490445d238f7a76ccf4803040150562604dd1a3b661b8ff2320",
    "anc/lean/Hadamard/SmoothNormals.lean": "3c2a2e335067aa6b8239b262274516ff3354f111dbbc40e21231a6d19be346a2",
    "anc/lean/Hadamard/SmoothParity.lean": "50a08a47498ca6f4ac130bd8a32ccf8b59867c490ebede8ff0df7adaef80a804",
    "anc/lean/Hadamard/SmoothResonance.lean": "dbbd70addd1035b00d95474da2796580b55818a0173b721eb06d936ddb0e386b",
    "anc/lean/Hadamard/SmoothTheorem.lean": "b5dd8dbb8bd4a59b5cc2c51d48a36c741f1b69431d6115ca8bbebfc30e3350f1",
    "anc/lean/Hadamard/SmoothUpper.lean": "e5ab0d578681e9b364bb7de17b43ccd2f6315b09b19397a0df0cd45f0669d81e",
    "anc/lean/Hadamard/SmoothVertices.lean": "0060328e7af3f8f9250d7ef00b6bc5381b8299d045eb3f5999f0088dafb71b27",
    "anc/lean/Hadamard/SourceChart.lean": "e04690ede52380bee87b2a1062daa0a5ef3b45b549d261313300569291cc8db9",
    "anc/lean/Hadamard/SylvesterBlocks.lean": "421feb625bef61ef033622c5a8a42d0f6bc6a6a213efa173301650487d03a80e",
    "anc/lean/Hadamard/SylvesterCharacters.lean": "7ece67ff306e00a6a6b89205320a6952502498241635798b2831753b609edcde",
    "anc/lean/Hadamard/SylvesterHole.lean": "1b3b312359b6f2434d7e664ed78e5ad759a2ea11c31a5c243f23d3ae7e4683e2",
    "anc/lean/Hadamard/SylvesterIntegrality.lean": "bec8fdf25558c8aebb609c4330de54e1b860d3d394633b9669c2e148efce97bb",
    "anc/lean/Hadamard/SylvesterProfiles.lean": "25dc100864bb43b989dbe9399d369af908de5a7030e59af0f27203ede4b397ee",
    "anc/lean/Hadamard/SylvesterQuartets.lean": "852317abf4d036b5cab9fe0036dffb59b8eaa14e4645eb3aaf83072102b5232e",
    "anc/lean/Hadamard/SylvesterRealization.lean": "e4c8de838a09b38daa9764f7674bf4c5ddf9f8c8ec1143ae63b13d92b507b797",
    "anc/lean/Hadamard/SylvesterSharpness.lean": "39bb5c21cb901ef94d28ed6f9dda09a28c34efc12f5e4a5016c171b03324c14d",
    "anc/lean/Hadamard/SylvesterWitness.lean": "1144d737f398269b1e3bc05c31381826e1004fda09df4425bd4ec096c06da1f0",
    "anc/lean/README.md": "19f81c3216fc9b11fb6006cd2428843d89fe9eb27f3da2923143cfc161ac8377",
    "anc/lean/Statements.lean": "8908b2d8a2b042ebb15fb44911926fdb240a1879b37f3e0c8e06b9c49e3db91a",
    "anc/lean/lake-manifest.json": "23d6427571cbecc93d1139d4344c84d1c54793c1a2e896e88492f76918b2938b",
    "anc/lean/lakefile.toml": "928cb9f5f20d6502e3a60caa56ee337360d21ccd4c1d959b6be9dccd21bc3e80",
    "anc/lean/lean-toolchain": "8733782dc070a99b312039cda424f601b80f3be6f6f512627da5ba25adc27632",
    "anc/lean/negative_controls.py": "9c13324a590b52783feee1475152efa568e4d9c89d0d6b4dd8e671e91643ffdf",
    "anc/lean/paper_coverage.json": "e75a07febce99ccce19cf85fa84cb3915207a58fde32973641598bef37303ef7",
    "anc/lean/verify.py": "63ac3b446fe70307c0e4c8070f18a38738e3ceab047cb5411cbad4b95ee86a1d",
    "main.tex": "b3315e58f207198b4e2c038d1a4b68c83fe98e3a3323f4b18269d5e4465da81e"
  },
  "description": "One manuscript and its 17-result proof/checker companion; excludes this manifest and all build/dependency caches."
}


==> anc/NOTICE.md <==
The MIT license applies to the original Lean companion, arithmetic scripts,
certificate data and accompanying code documentation in this ancillary tree.
It does not select a license for the manuscript. Lean, Mathlib and other
external dependencies retain their own upstream licenses and are downloaded
separately from the pinned URLs; they are not redistributed in this archive.
The manuscript is designated for the arXiv.org perpetual, non-exclusive
license to distribute, chosen by the author for this submission:
https://arxiv.org/licenses/nonexclusive-distrib/1.0/


==> anc/README.md <==
# Public verification companions

One manuscript with 17 numbered results, all with formal counterparts.
- lean/: 58 proof modules, compiler pins, exact map, full audit and 29 proof controls.
- checks/: seven exact printed-data groups and 20 manuscript mutation controls,
  plus sharp-integrality and nonnormal-example checkers.
- CLAIM_DEPENDENCIES.md and claim-dependencies.json: statement correspondence.
- LICENSE and NOTICE.md: companion-code licenses.

Fingerprints detect edits, not mathematical truth. Novelty and prose require
separate review. Caches and private review records are excluded.


==> anc/checks/README.md <==
# Exact arithmetic controls

Run from this directory with Python 3.10 or later (standard library only):

    python3 check_sharp_integrality.py
    python3 check_sylvester15_m5_face.py

The first reconstructs the sharpness construction of Theorem 4.8 at all seven
powers N=16,...,1024 and five odd scales n=1,3,5,7,9: 35 exact cases. It checks
the Walsh spectrum, all coordinate and facet inequalities, source parity and
an invertible active minor, including extra tight rows at N=16,n=1.
The second verifies the continuous face description in Proposition 3.3 and all
eight possible source-lattice splits of its explicit degree-two hole.

These controls corroborate the self-contained analytic proofs. A finite grid
is not a proof of the all-order statement. Neither checker calls a solver.
The certificate and original checker code are covered by ../LICENSE.

## Check the actual manuscript and the checker's sensitivity

From this directory, run:

    python3 check_manuscript.py ../../main.tex
    python3 test_manuscript_mutations.py ../../main.tex

The first reads the printed TeX, recomputes seven groups of numerical displays
and compares mathematical/proof fragments with a reviewed binding manifest.
Computed numerical checks and symbolic change guards are separate. A hash
match is not a proof of a theorem; the universal proofs remain in the paper
and, where specified, in the Lean companion. The second deliberately corrupts
nine numerical/comment cases and eleven symbolic/prose/macro cases and requires
rejection, while accepting a harmless spacing change.

The binding includes the checker source hash. It is a release change detector,
not an adversary-resistant signature or a substitute for review. No automatic
refreeze command is provided: after an intentional edit, re-review the affected
mathematics and regenerate the binding explicitly, retaining a change record.
The parser is deliberately restricted to this manuscript's TeX conventions;
a schema change should fail and be reviewed, rather than be silently accepted.

The complete comment-stripped source is also guarded, including unnumbered
claims, remarks and preamble definitions. Commented decoys do not satisfy the
computed layer. Character profiles and
the Walsh coefficient table are recomputed. The remaining sharpness recipe
prose is guarded and checked separately on 35 instances; it is not translated
into a universal formal proof by this parser.


==> anc/checks/check_manuscript.py <==
#!/usr/bin/env python3
"""Read the actual TeX. Check numerical displays semantically and guard reviewed math.

A fingerprint is a change detector, not a proof. The report keeps computed data
checks separate from reviewed symbolic formula/claim guards. No freeze/update
operation is provided by this release checker.
"""
from pathlib import Path
from fractions import Fraction as F
from math import factorial
import argparse,ast,hashlib,itertools,json,re,sys

class CheckFailure(Exception): pass
def need(x,msg):
    if not x: raise CheckFailure(msg)
def digest(s):return hashlib.sha256(s.encode()).hexdigest()
def strip_comments(text):
    """Match ordinary TeX percent comments, including escaped-backslash parity.
    This manuscript does not use verbatim or catcode changes.
    """
    out=[]
    for line in text.splitlines(keepends=True):
        for i,c in enumerate(line):
            if c!='%':continue
            j=i-1
            while j>=0 and line[j]=='\\':j-=1
            if (i-j-1)%2==0:
                out.append(line[:i]);break
        else:out.append(line)
    return ''.join(out)
def clean(s):return re.sub(r'\s+','',strip_comments(s))
def load_source(path):
    path=Path(path).resolve();root=path.parent;visited=[]
    def read(p):
        need(p.is_relative_to(root),'Input escapes source root')
        need(p not in visited,'Repeated/cyclic TeX input')
        visited.append(p)
        return re.sub(r'\\input\{([^}]+)\}',lambda m:read((root/m[1]).resolve()),strip_comments(p.read_text()))
    return read(path)
def arg(s,i):
    if s[i]!='{':return s[i],i+1
    depth=1;j=i+1
    while depth:
        need(j<len(s),'Unclosed TeX group')
        depth+=(s[j]=='{')-(s[j]=='}');j+=1
    return s[i+1:j-1],j

def arithmetic(s):
    s=s.replace('−','-').replace('\\cdot','*')
    for t in ['\\left','\\right','\\bigl','\\bigr','\\Bigl','\\Bigr','\\,','\\!'] :s=s.replace(t,'')
    s=''.join(s.split());out='';i=0
    while i<len(s):
        if s.startswith('\\frac',i):
            a,j=arg(s,i+5);b,i=arg(s,j);out+='(('+arithmetic(a)+')/('+arithmetic(b)+'))'
        elif s[i]=='^':
            a,i=arg(s,i+1);out+='**('+arithmetic(a)+')'
        else:out+=s[i];i+=1
    out=out.replace('[','(').replace(']',')').replace('{','(').replace('}',')')
    out=re.sub(r'(?<=[0-9)])(?=[a-zA-Z(])','*',out)
    return out

def value(s,env=None):
    env=env or {};tree=ast.parse(arithmetic(s),mode='eval')
    def ev(n):
        if isinstance(n,ast.Constant) and isinstance(n.value,int):return F(n.value)
        if isinstance(n,ast.Name) and n.id in env:return F(env[n.id])
        if isinstance(n,ast.UnaryOp) and isinstance(n.op,ast.USub):return -ev(n.operand)
        if isinstance(n,ast.UnaryOp) and isinstance(n.op,ast.UAdd):return ev(n.operand)
        if isinstance(n,ast.BinOp):
            a,b=ev(n.left),ev(n.right)
            if isinstance(n.op,ast.Add):return a+b
            if isinstance(n.op,ast.Sub):return a-b
            if isinstance(n.op,ast.Mult):return a*b
            if isinstance(n.op,ast.Div):return a/b
            if isinstance(n.op,ast.Pow) and b.denominator==1:return a**int(b)
        raise CheckFailure('Unsupported arithmetic: '+s)
    return ev(tree.body)

def affine(s,variables):
    """Recover exact affine coefficients; reject nonlinear expressions structurally."""
    n=len(variables);zero=[F(0)]*(n+1)
    def rec(x):
        if isinstance(x,ast.Constant) and isinstance(x.value,int):r=zero[:];r[-1]=F(x.value);return r
        if isinstance(x,ast.Name) and x.id in variables:r=zero[:];r[variables.index(x.id)]=1;return r
        if isinstance(x,ast.UnaryOp) and isinstance(x.op,ast.USub):return [-a for a in rec(x.operand)]
        if isinstance(x,ast.BinOp):
            a,b=rec(x.left),rec(x.right)
            if isinstance(x.op,ast.Add):return [u+v for u,v in zip(a,b)]
            if isinstance(x.op,ast.Sub):return [u-v for u,v in zip(a,b)]
            if isinstance(x.op,ast.Mult):
                if all(v==0 for v in a[:-1]):return [a[-1]*v for v in b]
                if all(v==0 for v in b[:-1]):return [b[-1]*v for v in a]
            if isinstance(x.op,ast.Div) and all(v==0 for v in b[:-1]) and b[-1]!=0:return [v/b[-1] for v in a]
        raise CheckFailure('Non-affine expression: '+s)
    return tuple(rec(ast.parse(arithmetic(s),mode='eval').body))

def determinant(matrix):
    a=[list(map(F,row)) for row in matrix];n=len(a);out=F(1)
    for j in range(n):
        k=next((k for k in range(j,n) if a[k][j]),None)
        if k is None:return F(0)
        if k!=j:a[k],a[j]=a[j],a[k];out=-out
        p=a[j][j];out*=p
        for k in range(j+1,n):
            c=a[k][j]/p
            for l in range(j,n):a[k][l]-=c*a[j][l]
    return out

def math_blocks(text):
    patterns=[r'\\\[(.*?)\\\]',r'\\\((.*?)\\\)',r'(?<!\\)\$(?!\$)(.*?)(?<!\\)\$',r'\\begin\{(equation\*?|align\*?|gather\*?)\}(.*?)\\end\{\1\}']
    spans=[]
    for p in patterns:
        for m in re.finditer(p,text,re.S):spans.append((m.start(),m.end(),m.group(0)))
    result=[];end=-1
    for a,b,s in sorted(spans,key=lambda x:(x[0],-x[1])):
        if a<end:continue
        result.append((a,b,s));end=b
    return result

def fragments(text):
    result=[]
    for i,(a,b,s) in enumerate(math_blocks(text)):
        labels=re.findall(r'\\label\{([^}]+)\}',s)
        result.append({'id':f'math-{i+1:04d}','kind':'reviewed-symbolic-guard','label':labels[0] if labels else None,'sha256':digest(clean(s))})
    p=r'\\begin\{(theorem|lemma|proposition|corollary|proof)\}(.*?)\\end\{\1\}'
    for i,m in enumerate(re.finditer(p,text,re.S)):
        labels=re.findall(r'\\label\{([^}]+)\}',m[0]);result.append({'id':f'claim-proof-{i+1:03d}','kind':m[1],'label':labels[0] if labels else None,'sha256':digest(clean(m[0]))})
    macros='\n'.join(l for l in text.splitlines() if l.startswith(('\\newcommand','\\DeclareMathOperator','\\newtheorem')))
    result.append({'id':'mathematical-macros','kind':'definition-guard','sha256':digest(clean(macros))})
    start=text.index('\\subsection{The family and its lattice}');end=text.index('\\subsection{Results and approach}',start)
    result.append({'id':'family-and-lattice','kind':'definition-guard','sha256':digest(clean(text[start:end]))})
    start=text.index('\\paragraph{Machine-checked companion.}');end=text.index('\\paragraph{AI assistance.}',start)
    result.append({'id':'formal-coverage-prose','kind':'coverage-guard','sha256':digest(clean(text[start:end]))})
    result.append({'id':'complete-reviewed-source','kind':'source-guard','sha256':digest(clean(text))})
    return result

def display_with_label(text,label):
    options=[s for _,_,s in math_blocks(text) if '\\label{'+label+'}' in s]
    need(len(options)==1,'Missing or duplicate formula '+label);return options[0]

def semantic_checks(text):
    text=strip_comments(text)
    records=[]
    def done(name,detail):records.append({'check':name,'status':'PASS','basis':'computed-from-printed-data','detail':detail})
    matrices=[]
    for m in re.finditer(r'\\begin\{pmatrix\}(.*?)\\end\{pmatrix\}',text,re.S):
        rows=[]
        for row in m[1].split('\\\\'):
            cells=row.split('&');need(all(re.fullmatch(r'\s*-?\d+\s*',v) for v in cells),'Noninteger displayed matrix entry');rows.append([int(v) for v in cells])
        matrices.append((m,rows))
    need([len(a) for _,a in matrices]==[6,4],'Displayed matrix schema changed')
    V=[[1]*11]+[[-1 if i==j else 1 if pow((j-i)%11,5,11)==1 else -1 for j in range(11)] for i in range(11)]
    expected=[[V[i][j] for j in [3,4,5,6,7,9]] for i in [0,1,3,9,10,11]]
    m,M=matrices[0];decl=int(re.search(r'\\det\s*=\s*(-?\d+)',text[m.end():m.end()+100])[1])
    need(M==expected and determinant(M)==decl==64,'Paley active matrix/determinant mismatch')
    done('Paley printed active matrix and determinant','Reconstructed from quadratic character mod 11; exact determinant '+str(decl))
    m,M=matrices[1];expected=[[(-1)**((r&j).bit_count()) for j in [1,2,4,7]] for r in [0,1,2,4]]
    factor=int(re.search(r'=\s*(\d+)I',text[m.end():m.end()+100])[1])
    need(M==expected and [[sum(x*y for x,y in zip(a,b)) for b in M] for a in M]==[[factor*int(i==j) for j in range(4)] for i in range(4)] and factor==4,'Sylvester printed active matrix/Gram mismatch')
    done('Sylvester printed active matrix and Gram','All 16 Gram entries and the selected row/column map checked')
    region=text[text.index('\\label{base:paley-counter}'):text.index('\\subsection{A universal integrality band}')]
    xtex=re.search(r'x=\(([^()]*)\)',region)[1];coeffs=[affine(v,['n','a']) for v in xtex.split(',')];need(len(coeffs)==11,'Paley affine witness length')
    dots=[tuple(sum(row[j]*coeffs[j][l] for j in range(11)) for l in range(3)) for row in V]
    printed=re.search(r'\\begin\{align\*\}(.*?)\\end\{align\*\}',region,re.S)[1]
    printed=printed.replace('&','').replace('\\\\','').strip().strip('(). \n')
    need([affine(v,['n','a']) for v in printed.split(',')]==dots,'Printed parametric row products do not equal matrix times witness')
    # Homogeneous cube bounds on the whole cone 0<=3a<=2n follow by its two rays.
    need(all(c[2]==0 for c in coeffs),'Affine witness lost homogeneity')
    for n,a in [(F(1),F(0)),(F(3),F(2))]:
        point=[c[0]*n+c[1]*a for c in coeffs];need(all(-n<=v<=n for v in point),'Parametric cube bound fails on a cone ray')
        need(all(sum(u*v for u,v in zip(row,point))>=-n-2*a for row in V),'Parametric facet bound fails on a cone ray')
    done('Parametric Paley witness and row products','Exact affine coefficient identities and cube/facet inequalities on both generating rays')
    after=region[region.index('At $n=3,m=5$'):];x=[value(v) for v in re.search(r'\\\[\s*\(([^()]*)\)',after)[1].split(',')]
    need(x==[c[0]*3+c[1] for c in coeffs],'Specialized printed witness mismatch')
    ytex=re.search(r'y=\\left\((.*?)\\right\)',region,re.S)[1];y=[value(v) for v in ytex.split(',')]
    need(y==[(v+3)/2 for v in x],'Printed affine-lattice chart mismatch')
    done('Printed concrete witness and chart','Every displayed source and chart coordinate checked')
    holetext=text[text.index('\\label{common:nonnormal-example}'):text.index('\\section{Rounding lemmas and normality bands')]
    h=[value(v) for v in re.search(r'h=\(([^()]*)\)',holetext)[1].split(',')]
    need(len(h)==15 and all(v.denominator==1 and v%2==0 and abs(v)<=2 for v in h),'Degree-two hole violates bounds/lattice')
    SV=[[(-1)**((r&j).bit_count()) for j in range(1,16)] for r in range(16)]
    need(all(sum(a*b for a,b in zip(v,h))>=-10 for v in SV),'Printed hole is not in doubled half-spaces')
    free=[i for i,v in enumerate(h) if v==0];need(free==[0,1,2],'Hole face coordinates changed')
    splits=0
    for bits in itertools.product((-1,1),repeat=3):
        p=[v/2 for v in h]
        for i,b in zip(free,bits):p[i]=F(b)
        q=[a-b for a,b in zip(h,p)]
        need(not(all(sum(a*b for a,b in zip(v,p))>=-5 for v in SV) and all(sum(a*b for a,b in zip(v,q))>=-5 for v in SV)),'Printed hole has a lattice decomposition')
        splits+=1
    done('Printed Sylvester degree-two hole','All '+str(splits)+' lattice splits rejected using printed coordinates')
    table=re.search(r'\\begin\{array\}\{c\|ccc\|c\}(.*?)\\end\{array\}',text,re.S)[1]
    profiles={}
    for label,patterns in [('rank three',[abs(1+x+y+z) for x,y,z in itertools.product((-1,1),repeat=3)]),('closed',[abs(1+x+y+x*y) for x,y in itertools.product((-1,1),repeat=2)])]:
        ex=[(F(patterns.count(w),len(patterns)),F(-int(w==4))) for w in [0,2,4]]
        ex.append((F(sum(patterns),len(patterns)),F(-4)))
        profiles[label]=ex
        line=next(l for l in table.split('\\\\') if label in l);cells=line.split('&')[1:];cells=[v.strip().rstrip('.') for v in cells]
        need([affine(v,['N']) for v in cells]==ex,'Printed Sylvester profile mismatch: '+label)
    done('Printed quartet profile table','Enumerated all eight rank-three and four closed character patterns; derived affine counts after marked-column deletion')
    walsh=re.search(r'\\begin\{array\}\{c\|c\|c\}(.*?)\\end\{array\}',text,re.S)[1]
    walsh=walsh.split('\\hline',1)[1];seen=set()
    for row in walsh.split('\\\\'):
        if not row.strip():continue
        b,h,v=[x.strip() for x in row.split('&')]
        category=0 if b=='0' else 1 if b==r'\text{first high unit}' else 2 if b==r'\text{other}' else -1
        need(category>=0,'Printed Walsh row category changed')
        hs=range(4) if h==r'\text{all}' else [int(x) for x in h.split(',')]
        for weight in hs:
            need(0<=weight<=3 and (category,weight) not in seen,'Printed Walsh weight inventory changed');seen.add((category,weight))
            a=(1<<weight)-1
            if category==0:expected=sum(((-1 if z.bit_count()<=1 else 1)*(-1)**((a&z).bit_count()) for z in range(8) if z.bit_count()!=2))
            elif category==1:expected=sum((-1)**((a&z).bit_count()) for z in range(8) if z.bit_count()==2)
            else:expected=0
            need(affine(v,['q'])==(F(expected),F(0)),'Printed Walsh coefficient table mismatch')
    need(seen==set(itertools.product(range(3),range(4))),'Printed Walsh table incomplete')
    done('Printed Walsh coefficient table','Low-bit coefficients recomputed by character sums; other high-bit coefficients use character orthogonality')
    return records

def check(source,binding):
    text=load_source(source);semantic=semantic_checks(text);expected=json.loads(Path(binding).read_text());actual=fragments(text)
    need(expected['checker_sha256']==hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'Checker differs from reviewed implementation')
    need(len(expected['fragments'])==len(actual),'Mathematical fragment inventory changed')
    mismatch=[a['id'] for e,a in zip(expected['fragments'],actual) if e!=a]
    need(not mismatch,'Reviewed symbolic formula/claim changed: '+', '.join(mismatch[:12]))
    return {'status':'PASS_PRINTED_DATA_AND_REVIEWED_FORMULA_GUARDS','source_sha256':digest(text),'semantic_checks':semantic,'guarded_fragments':len(actual),'scope':'Printed numerical data are read and checked semantically. The full comment-stripped source, including prose, remarks and preamble, and individual symbolic/proof fragments are fingerprinted to prevent unreviewed changes; these guards do not prove the formulas.'}

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('source',type=Path);p.add_argument('--binding',type=Path,default=Path(__file__).with_name('manuscript_binding.json'));p.add_argument('--output',type=Path);a=p.parse_args()
    try:r=check(a.source,a.binding)
    except (CheckFailure,ValueError,KeyError,IndexError,AttributeError,StopIteration,SyntaxError,ZeroDivisionError) as e:
        print(json.dumps({'status':'FAIL','reason':str(e)},indent=2));return 1
    text=json.dumps(r,indent=2)+'\n'
    if a.output:a.output.write_text(text)
    print(text);return 0
if __name__=='__main__':raise SystemExit(main())


==> anc/checks/check_sharp_integrality.py <==
#!/usr/bin/env python3
"""Exact independent Walsh-transform controls for the analytic sharpness proof."""
from fractions import Fraction
from pathlib import Path
import hashlib
import json


def walsh(values):
    out=list(values)
    width=1
    while width<len(out):
        for start in range(0,len(out),2*width):
            for j in range(start,start+width):
                left,right=out[j],out[j+width]
                out[j],out[j+width]=left+right,left-right
        width*=2
    return out


def determinant(matrix):
    a=[[Fraction(x) for x in row] for row in matrix]
    result=Fraction(1)
    for j in range(len(a)):
        pivot=next(i for i in range(j,len(a)) if a[i][j])
        if pivot!=j:
            a[pivot],a[j]=a[j],a[pivot]
            result=-result
        p=a[j][j]
        result*=p
        for i in range(j+1,len(a)):
            factor=a[i][j]/p
            for c in range(j,len(a)):
                a[i][c]-=factor*a[j][c]
    return result


selected=(0,1,2,4)
free=(1,2,4,7)
matrix=[[1 if (r&j).bit_count()%2==0 else -1 for j in free] for r in selected]
assert abs(determinant(matrix))==16
assert [[sum(x*y for x,y in zip(a,b)) for b in matrix] for a in matrix]==[
    [4 if i==j else 0 for j in range(4)] for i in range(4)]

cases=[]
for k in range(4,11):
    N=1<<k
    q=N//8
    rho=3*q-1
    f=[]
    for j in range(N):
        low_weight=(j&7).bit_count()
        f.append(-1 if low_weight<=1 else
                 (1 if low_weight==3 else (1 if (j&8)==0 else -1)))
    coeff=walsh(f)
    assert [i for i,c in enumerate(coeff) if c==-3*q]==list(selected)
    assert all(c>=-q for r,c in enumerate(coeff) if r not in selected)
    for r,value in enumerate(coeff):
        h=(r&7).bit_count()
        high=r>>3
        expected=(-3*q if h<=1 else q) if high==0 else (
            (3*q if h in (0,3) else -q) if high==1 else 0)
        assert value==expected
    for n in (1,3,5,7,9):
        m=rho*n-2
        assert n<m<(N-1)*n and m%2==1
        # Set the deleted column to zero, then the full transform computes
        # every truncated row value directly, independently of the formulas.
        point=[n*value for value in f]
        point[0]=0
        for j in (1,2,4):
            point[j]+=1
        point[7]-=1
        values=walsh(point)
        assert all(-n<=x<=n for x in point[1:])
        assert all(-n<point[j]<n for j in free)
        assert all(abs(point[j])==n for j in range(1,N) if j not in free)
        assert all(values[r]==-m for r in selected)
        assert all(value>=-m for value in values)
        assert all(point[j]%2!=n%2 for j in free)
        nonselected_gaps=[values[r]+m for r in range(N) if r not in selected]
        assert min(nonselected_gaps)==2*q*n-4
        cases.append(dict(N=N,n=n,m=m,minimum_other_facet_gap=min(nonselected_gaps),
                          active_rows=[r for r,value in enumerate(values) if value==-m],
                          vertex_minor_determinant=str(determinant(matrix))))

receipt={'status':'PASS','scope':'Exact corroboration at N=16,...,1024 and n=1,3,5,7,9; the manuscript supplies the all-order analytic proof.',
         'independent_method':'Integer butterfly Walsh transform and exact rational elimination',
         'cases':cases,'checker_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
print(json.dumps(receipt,indent=2))


==> anc/checks/check_sylvester15_m5_face.py <==
"""Exact standard-library check of the Sylvester d15,m5,n1 tetrahedral hole.

Reconstructs all sign rows, the full continuous cube-face section, and all eight
possible lattice splits. No LP, Normaliz, or whole-polytope census is used.
Global integrality is proved separately in Theorem 2.3.
"""
import argparse
import hashlib
import itertools
import json
import sys
from pathlib import Path

ROOT=Path(__file__).resolve().parent
SELECTED=(1,2,3,4)


def require(ok,message):
    if not ok:
        raise ValueError(message)


def dot(a,b):
    return sum(x*y for x,y in zip(a,b))


def reconstruct():
    V=[[(-1)**((r&c).bit_count()) for c in range(1,16)] for r in range(16)]
    require(all(dot(v,w)==(15 if i==j else -1)
                for i,v in enumerate(V) for j,w in enumerate(V)),"Bad Hadamard Gram matrix")
    fixed=[None]*3+[1]*12
    fixed[3]=fixed[7]=-1
    contribution=[sum(v[j]*fixed[j] for j in range(3,15)) for v in V]
    tetra=[tuple(V[i][:3]) for i in SELECTED]
    require(all(dot(v,w)==(3 if i==j else -1)
                for i,v in enumerate(tetra) for j,w in enumerate(tetra)),"Bad tetrahedron Gram matrix")
    require(all(sum(v[j] for v in tetra)==0 for j in range(3)),"Tetrahedron is not centered")
    require(all(sum(v[i]*v[j] for v in tetra)==(4 if i==j else 0)
                for i in range(3) for j in range(3)),"Bad reconstruction identity")
    require(all(contribution[i]==-4 for i in SELECTED),"Wrong selected fixed contribution")
    require(all(tuple(v[:3]) in set(tetra) and contribution[i]>=-4
                for i,v in enumerate(V)),"Other inequalities are not redundant on the tetrahedron")
    require(V[8][:3]==V[4][:3] and contribution[8]==contribution[4]==-4,
            "The additional strong row is not a duplicate on the face")
    strong=[i for i,x in enumerate(contribution) if x==-4]
    require(strong==[1,2,3,4,8],"Unexpected strong row set")
    allowed=[z for z in itertools.product((-1,1),repeat=3)
             if all(dot(v,z)>=-1 for v in tetra)]
    require(set(allowed)==set(tetra),"Unexpected face lattice point")
    require(not any(all(x+y==0 for x,y in zip(p,q)) for p in allowed for q in allowed),
            "Antipodal face pair exists")
    vertices=[]
    for z in tetra:
        x=list(z)+fixed[3:]
        require(all(dot(v,x)>=-5 for v in V),"A face vertex is infeasible")
        vertices.append(x)
    hx=[0 if x is None else 2*x for x in fixed]
    hy=[(x+2)//2 for x in hx]
    slacks=[dot(v,hx)+10 for v in V]
    require(all(abs(x)<=2 and x%2==0 for x in hx) and min(slacks)>=0,
            "Hole is not in the doubled polytope and affine sum lattice")
    rhs=[(sum(v)-5)//2 for v in V]
    bounds=[(max(0,x-1),min(1,x)) for x in hy]
    rejections=[]
    for p_tuple in itertools.product(*(range(lo,hi+1) for lo,hi in bounds)):
        p=list(p_tuple);q=[x-y for x,y in zip(hy,p)]
        require(all(x in (0,1) for x in p+q),"Bad split domain")
        failure=None
        for name,point in (("p",p),("q",q)):
            for row,(v,b) in enumerate(zip(V,rhs)):
                lhs=dot(v,point)
                if lhs<b:
                    failure={"p":p,"q":q,"rejected_point":name,"row_index":row,
                             "lhs":lhs,"rhs":b,"slack":lhs-b}
                    break
            if failure is not None:break
        require(failure is not None,"A lattice decomposition exists")
        rejections.append(failure)
    require(len(rejections)==8,"Incomplete split enumeration")
    return {"dimension":15,"m":5,"n":1,"hole_degree":2,"simplex_vertices":V,
            "free_coordinates_one_based":[1,2,3],"fixed_coordinate_values":fixed,
            "selected_rows_zero_based":list(SELECTED),"strong_rows_zero_based":strong,
            "tetrahedron_normals":[list(v) for v in tetra],
            "row_restrictions":[{"row":i,"free_normal":v[:3],"fixed_contribution":contribution[i]}
                                for i,v in enumerate(V)],
            "face_vertices_original":vertices,"face_vertices_standard_chart":[[(x+1)//2 for x in p] for p in vertices],
            "hole_original_affine_coordinates":hx,"hole_standard_chart":hy,
            "hole_doubled_simplex_slacks":slacks,
            "split_coordinate_bounds":[list(b) for b in bounds],"candidate_splits":8,
            "split_rejections":rejections}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate",nargs="?",type=Path,
                        default=ROOT/"sylvester15_m5_face_certificate.json")
    parser.add_argument("--output",type=Path)
    args=parser.parse_args()
    try:
        if args.output is not None:
            require(args.output.resolve() not in (args.certificate.resolve(),Path(__file__).resolve()),
                    "Output would overwrite an input")
        raw=args.certificate.read_bytes();certificate=json.loads(raw);expected=reconstruct()
        require(isinstance(certificate,dict),"Certificate is not an object")
        for field,value in expected.items():
            require(certificate.get(field)==value,"Certificate mismatch: "+field)
        report={"verified":True,"status":"SYLVESTER_D15_M5_FACE_HOLE_VERIFIED",
                "dimension":15,"m":5,"n":1,"hadamard_gram_verified":True,
                "continuous_face_verified":True,"additional_duplicate_row":8,
                "face_lattice_points":4,"candidate_splits_checked":8,"feasible_decompositions":0,
                "hole_original_affine_coordinates":expected["hole_original_affine_coordinates"],
                "hole_standard_chart":expected["hole_standard_chart"],
                "conclusion":"The Sylvester d15,m5,n1 member fails IDP.",
                "integrality_dependency":"Theorem 2.3 gives integrality for d>=15 and m>=(d-5)n/2, including d=15, m=5, n=1.",
                "scope":"No whole-polytope census or Normaliz computation is needed for the obstruction.",
                "certificate_sha256":hashlib.sha256(raw).hexdigest(),
                "checker_sha256":hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
        text=json.dumps(report,indent=2)
        if args.output is not None:args.output.write_text(text+"\n")
        print(text);return 0
    except (OSError,ValueError,TypeError,KeyError) as error:
        print(json.dumps({"verified":False,"status":"VERIFICATION_FAILED","error":str(error)}));return 1


if __name__=="__main__":
    sys.exit(main())


==> anc/checks/manuscript_binding.json <==
{
  "schema": 2,
  "checker_sha256": "4a1ca4de62db5cb342fcdb198f45501dd64ee4a20d079ac21fb3c875006b3e90",
  "review_basis": "The author-approved abstract and the manuscript have been reviewed against the numbered results and their formal counterparts. Formula, proof, definition and complete-source fingerprints detect subsequent edits; these fingerprints do not prove mathematical truth.",
  "fragments": [
    {
      "id": "math-0001",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fd5b4a618311fa96b17c209b1868d5e25ba99d390af382209a5e73b7c37b1b99"
    },
    {
      "id": "math-0002",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bd228e284d802c4f6a57811c2a795c77bb5c8baa067dd8eee2a67366df6df63e"
    },
    {
      "id": "math-0003",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "af63f1b1d79cc8a398cabfca90b9e1a0441c17a1b164eb259aaf57633d0ecc35"
    },
    {
      "id": "math-0004",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4dac861717d16dfb4fa3af782593531dd48c306f54b7577f4069f2eb64855ce4"
    },
    {
      "id": "math-0005",
      "kind": "reviewed-symbolic-guard",
      "label": "common:gram",
      "sha256": "c2dfa0b9b037efc1bfbd825a0ab1b6ba07f86e7a40bf0492be71c9f6efb3b6e1"
    },
    {
      "id": "math-0006",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "987408f5d03c4a72ab816f2711b0700012686884094461531b162a35efe6cdb8"
    },
    {
      "id": "math-0007",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b0e986378e2f9ce1eaf0e59c9c9f5690c065c13ee1581fb37e64f9ed7ee8bf26"
    },
    {
      "id": "math-0008",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ed21f34b6bedab5fec1904fa30edafbd4c125beb0235b4542bc4ef13ab3f0354"
    },
    {
      "id": "math-0009",
      "kind": "reviewed-symbolic-guard",
      "label": "common:source",
      "sha256": "56aab3f290f81b8458067ee7e8171fe8bc370ed1a255853f32eee3663de4534f"
    },
    {
      "id": "math-0010",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22bf003d6cac79e1d917cacdab9539c5d59468c02c22d29c08df00834ee4bbe6"
    },
    {
      "id": "math-0011",
      "kind": "reviewed-symbolic-guard",
      "label": "common:chart",
      "sha256": "3d368fd2d010b5f17b97d5e59dbb590c76945306a76529e3232593ebf0548f4a"
    },
    {
      "id": "math-0012",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7102607987739b500f6757f5b277d23284942fc3c4a889deda4c415d6a5d1789"
    },
    {
      "id": "math-0013",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "246fa456daf4095d5280b903b414224103876989f6a627297926986f7686bd69"
    },
    {
      "id": "math-0014",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2725b2d0fc640cb2728a1834f8c41d47e601a7313494a3c35628268f485f3a5f"
    },
    {
      "id": "math-0015",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "984c08dc68406947379e491ea659074d08d0b5242b4bb3a5431b1290885a08a9"
    },
    {
      "id": "math-0016",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2725b2d0fc640cb2728a1834f8c41d47e601a7313494a3c35628268f485f3a5f"
    },
    {
      "id": "math-0017",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d8cc993f0ef98ebdf6402cd334c087e2ecfbebd97855eb58956471ff53d88bcc"
    },
    {
      "id": "math-0018",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e799ff63a0a7bfbba8072f05a259244b7f5f6bb88c65f73422cc33162f0783e9"
    },
    {
      "id": "math-0019",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8d24278c4c90a5536458071d3e5b5edb5114629b3b2425c1c300339400426924"
    },
    {
      "id": "math-0020",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02e363b92409d0b195044fdb150537b7039fec08a6ff5cc1e69fb6b0142a6edb"
    },
    {
      "id": "math-0021",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b9d67084fd90b095c02bbea756d813a4f7265e3c0b43d15fd399423b5f1d3b75"
    },
    {
      "id": "math-0022",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "385a2c34ca7c4da05ad3ab005a72ac38acc0f2360ce0f6762849cb1d2a63185e"
    },
    {
      "id": "math-0023",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1655b332b0b8f6fb51b04c91cbe3ab7875cf38c254687b2430b9cda984bab39d"
    },
    {
      "id": "math-0024",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "52859db3dc9f622678f26a2ffb359e4562dc59a3ad0e431e0b26db9459face4e"
    },
    {
      "id": "math-0025",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cc09daba676fcefcfb20c1e9e42db1b746b5953e04532813493b40fb4841c60e"
    },
    {
      "id": "math-0026",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0027",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "861d05e2913bc6701572aebd8e7bace7027ddf441d77464efb2029639ba8e0c8"
    },
    {
      "id": "math-0028",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cec845a2ae99e45cd9d2d6c49d4ff66053cdc56cb38a10113721f989fe595b7d"
    },
    {
      "id": "math-0029",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5cad1e3efe0cdf74470b87bc55b86d147783b3e7f412a96ca1b8fda51ca0e4a6"
    },
    {
      "id": "math-0030",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7ad278931fe82ed93d804ff702219f7711e9998deaa2639caba69cb19d8919b8"
    },
    {
      "id": "math-0031",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ab966aef63f2497f1d2cd133097cb73701a7bbccb5d2ff5b5249dab357bf4a25"
    },
    {
      "id": "math-0032",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ca4735a984f55410a40dfd2a48727c2d5ca664c4def6e12cfd01c4c1aa46ac9c"
    },
    {
      "id": "math-0033",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ebe2014e529b1602429be61c76ad522d46051a3681824b35d34083090250b4cc"
    },
    {
      "id": "math-0034",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cec845a2ae99e45cd9d2d6c49d4ff66053cdc56cb38a10113721f989fe595b7d"
    },
    {
      "id": "math-0035",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9e4c09b0a278b31ebcd0e36dbf98c8ee6cb45af4989b32adfe3e092bed3a4623"
    },
    {
      "id": "math-0036",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "18f842f97c623a3706804b308157c73fd3df1bd9989b48aac476373aa42b191d"
    },
    {
      "id": "math-0037",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "baed10069fa4a45f73244142cfc97665a07a894f45e1bae455304c66ca33bc3a"
    },
    {
      "id": "math-0038",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "891e3349adc9dded2dd477999db5fa6206936781a73ed58ca8803108396f880b"
    },
    {
      "id": "math-0039",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "de8a14994b46511e054c596dbf670918e60245123ba27d57e2efbf3b3df9f7a3"
    },
    {
      "id": "math-0040",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "10f4ff7ef46ff76c6799071da72a29b2ba15f62c2af9d3a5eb30c657e6e8f6bc"
    },
    {
      "id": "math-0041",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8b3da15ccb7c050d7d2b7ac1706d2cf38705ec498b4ae84ff5b0347fd05f4eb6"
    },
    {
      "id": "math-0042",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "634b26b755d75a1e1e64f29d795b74f468bae22a4cdaf4c98feab6c149738d31"
    },
    {
      "id": "math-0043",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "90bb9b4c7e90003ccf62b2b3683a6a6e1a4e0f4562cf3abc77848c458b74294e"
    },
    {
      "id": "math-0044",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4bfb41d1b6a7a9ac86658ba2e0c332cf2773a91da05681077f16195a37d278a6"
    },
    {
      "id": "math-0045",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b46dc7ec6aefd925d832bffe42333f76086de928bb72a55e0f2f6fe10ea2ab67"
    },
    {
      "id": "math-0046",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "dc3457180f5d61c2b47c32254d4f91a39571518e98e66164e61d55108f01d8c8"
    },
    {
      "id": "math-0047",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22bf003d6cac79e1d917cacdab9539c5d59468c02c22d29c08df00834ee4bbe6"
    },
    {
      "id": "math-0048",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0049",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0050",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3a33f3b4e2382850e487f5dda2730c3f356c0e5c96f348c8920bb381d3937f9f"
    },
    {
      "id": "math-0051",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "64e7b50e921f939a975b43afb7455ac757de9fbf45b350b7f96e832110ea9ece"
    },
    {
      "id": "math-0052",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8816b393b21b22d2c60c155c42407d601bb67233873d7d2a83101bd44d15df72"
    },
    {
      "id": "math-0053",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "deda9fa2cf7ae77e76d1b53bc6fa794f37eac7a1634ee6e06c6663f4179f7bd5"
    },
    {
      "id": "math-0054",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "346872680398d43770971d9cd7afca2205e8ea838f68956693b070fe94b9df7b"
    },
    {
      "id": "math-0055",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e52b319cd94834a156c8cfa8dbb0fd15abbf29efc6c9d5e52f58c70124246a26"
    },
    {
      "id": "math-0056",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6627fb9d17f5dcdaee0cc9e39552e5430e91ba78d5ad12b674a680d5a7d7ee1a"
    },
    {
      "id": "math-0057",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "29742240025756815de7b4dc24b2f1de69b9148b4ec37f961ccb4d9b4836ab30"
    },
    {
      "id": "math-0058",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2cb5e5d4f1725cec922a18f493cdf70a13f05330621a5d18f45f7ba01e647f76"
    },
    {
      "id": "math-0059",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1ed8bfe1dbc48bbbbecfae38ab1f85881d60c7a5f299e020245c0ee9f98b62d9"
    },
    {
      "id": "math-0060",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "18b950119f58c1b454792de61fc0d531f14a68fdb440450aa96b9e647dc04685"
    },
    {
      "id": "math-0061",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e3e46074c2689a746488808f6990afb0b96012f5a205a5f2ba08e40b94f4d6f2"
    },
    {
      "id": "math-0062",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4d80cb0789d4cf96462336eae0bd0ec7e1a8eb79d8c69c7845ae2d981a0395a3"
    },
    {
      "id": "math-0063",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2d71baee65a33d7bf4a8aff45e1eaa40b228c18e97befd6644a813e6a04047fc"
    },
    {
      "id": "math-0064",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "98eef075d05ee743e7cf68f39090d5f50ef6cea25d6f83eb9ec3965f80376af6"
    },
    {
      "id": "math-0065",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c34271898b43525a3873856fa5fc2fcdcca7b66b67ecea235916626ad37b913e"
    },
    {
      "id": "math-0066",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fab994b19469b8f3d25a4d9dd96592e97d01b1016c0a32efe4e9448cfd7c8513"
    },
    {
      "id": "math-0067",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9655679625c63bb6a03bd53805813035dec717f1169ecb142e43d543681188a8"
    },
    {
      "id": "math-0068",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8d56cd024115d1859c2aeec2e077150a9331f85caf0d0c99fdc15b37d8f2a8b9"
    },
    {
      "id": "math-0069",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4c9e9e968863ec9af591ab1bcdc58c275a2d6256365db452b400bac058ba0cb4"
    },
    {
      "id": "math-0070",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4c9e9e968863ec9af591ab1bcdc58c275a2d6256365db452b400bac058ba0cb4"
    },
    {
      "id": "math-0071",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5b5e4df8fb1bb60137d9ffa4a96741d97d2a9fd12995a904226ffce0e168c1cd"
    },
    {
      "id": "math-0072",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0055f8863974fbdeef14835edbec9e00c16ca4cef59af972f39ca602fb932684"
    },
    {
      "id": "math-0073",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c68d47bbc4110daba040b2ac56b221c47cd17d439f602dfcbe4e1788012ecf29"
    },
    {
      "id": "math-0074",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "89109fb031d4287be7b1573c30ee04b414b0edbc09a23ff9add6ce94899d4245"
    },
    {
      "id": "math-0075",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "120324f582e2582d62e23a24b8d8f5a7494385427c1030c282ba79f084e68fd7"
    },
    {
      "id": "math-0076",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8394f0fb7caa8737c0891a65d60f2658884e0fc24a083f21171d8cca0f1870f6"
    },
    {
      "id": "math-0077",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "98eef075d05ee743e7cf68f39090d5f50ef6cea25d6f83eb9ec3965f80376af6"
    },
    {
      "id": "math-0078",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4557a97b63ff864cb10d48040305472b186cd278b6c681e18259d2713e920ebc"
    },
    {
      "id": "math-0079",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "311b34a8de30b06e5926d976b2e162d271484d4a74e35d476067c76a8cae9a30"
    },
    {
      "id": "math-0080",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fab994b19469b8f3d25a4d9dd96592e97d01b1016c0a32efe4e9448cfd7c8513"
    },
    {
      "id": "math-0081",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "10cfcf409c91e3e843e76a122bb690f566264504a444b5fb2616b67b565fae69"
    },
    {
      "id": "math-0082",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4062f8a6c3ac416ac310fed661688464b28664c69ea1030eb56b900760a37594"
    },
    {
      "id": "math-0083",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22fbc70177910b6ee314dcf6b294598fae37d1a71cf9f2bdc85fb8d157b4c0ee"
    },
    {
      "id": "math-0084",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ed21f34b6bedab5fec1904fa30edafbd4c125beb0235b4542bc4ef13ab3f0354"
    },
    {
      "id": "math-0085",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f6fdfc32c4e6149083c9e1394dff3995952497dc0c2c906c8b1dbe3a8ca4ae62"
    },
    {
      "id": "math-0086",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22bf003d6cac79e1d917cacdab9539c5d59468c02c22d29c08df00834ee4bbe6"
    },
    {
      "id": "math-0087",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2725b2d0fc640cb2728a1834f8c41d47e601a7313494a3c35628268f485f3a5f"
    },
    {
      "id": "math-0088",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2725b2d0fc640cb2728a1834f8c41d47e601a7313494a3c35628268f485f3a5f"
    },
    {
      "id": "math-0089",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ece49feba00b8a1812ded074f725361efa66b3c98a069a56aeb4b360bb7aee93"
    },
    {
      "id": "math-0090",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "29742240025756815de7b4dc24b2f1de69b9148b4ec37f961ccb4d9b4836ab30"
    },
    {
      "id": "math-0091",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9df339d90d003c086bb71c2ee207d7bc0d4bc73a2900dba385da68518be759fd"
    },
    {
      "id": "math-0092",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ece49feba00b8a1812ded074f725361efa66b3c98a069a56aeb4b360bb7aee93"
    },
    {
      "id": "math-0093",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "506dadf196994ac49b2925550c3db790176b5509b34443352fa4c17741643109"
    },
    {
      "id": "math-0094",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9a490e88ce44fe1da5f052ab55f5566503f9f72ae8aa4063c34174fb1ad778ad"
    },
    {
      "id": "math-0095",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0845392c4862bf8e02f6504e3431ede2612b17777a82c47e6f27d8dc53f1510a"
    },
    {
      "id": "math-0096",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e59b77a33b6080b8e1bce4e7937276403ceb19344e92dd40f641ef34e836999c"
    },
    {
      "id": "math-0097",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "15c03b5b0aa3fcae2a8b480326549dad3c9b22391662406ca98c0f4cb13a2407"
    },
    {
      "id": "math-0098",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fe8788d55bd77ff9799f6b4d9f5e1fcfa4c7861f94c4c1fcb4959eb52aad6d1a"
    },
    {
      "id": "math-0099",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "17b4493bccda31db038536398d257d32a023909ff1aa1d2c6c69031bfa0615dd"
    },
    {
      "id": "math-0100",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ffc8efffb7718434d45ceefa172cfc7cf56cd5612a7688287bc20adc4adb2f44"
    },
    {
      "id": "math-0101",
      "kind": "reviewed-symbolic-guard",
      "label": "base:five-facet-bound",
      "sha256": "d4007f1959f7c3f92b28431f3e31e189827bc46ab16eb2116507d235a25c9e8e"
    },
    {
      "id": "math-0102",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "76bccd72722550ddb9e8bc462a80d822d45964b443b8184cf1d0ca3dee7ee042"
    },
    {
      "id": "math-0103",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e786ad7ebfd8700d43b6564f9571adc532d18f102f2201defef707fb27af2737"
    },
    {
      "id": "math-0104",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fe8788d55bd77ff9799f6b4d9f5e1fcfa4c7861f94c4c1fcb4959eb52aad6d1a"
    },
    {
      "id": "math-0105",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "614255e3007369b628d444b98cb887325707809b7730e19f824b2436f0b93582"
    },
    {
      "id": "math-0106",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0845392c4862bf8e02f6504e3431ede2612b17777a82c47e6f27d8dc53f1510a"
    },
    {
      "id": "math-0107",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fab994b19469b8f3d25a4d9dd96592e97d01b1016c0a32efe4e9448cfd7c8513"
    },
    {
      "id": "math-0108",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9655679625c63bb6a03bd53805813035dec717f1169ecb142e43d543681188a8"
    },
    {
      "id": "math-0109",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "df91b9d8bde2bd79d3cb76137bd81f2206b660c9b7f45db5c393b3dc8b225e3e"
    },
    {
      "id": "math-0110",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7c05b38565051d4825de24e5a42469e8a09f8b418562cb81fa77bb17cdecdd2d"
    },
    {
      "id": "math-0111",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7a186abc20e1486f8fc0c34dd8ce090bb7817b6ce97dc3e593a6fb43ea7a8495"
    },
    {
      "id": "math-0112",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2fb093a163ff206be29a432b314ca7c32de6bb0303b3bcee14d728706412b4d1"
    },
    {
      "id": "math-0113",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3ac1fa7bbcbe89eac6eed735c2b4c5a998edfcf3e85872daf6bdc3e6a6806d42"
    },
    {
      "id": "math-0114",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3d08577afd06736c01b7a2c275ba4e849323ff15381ce5221acecc65008e49c6"
    },
    {
      "id": "math-0115",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c7c2121d0ebd570204a82c2f25bd8c07e9fe1959044a99a9044d6b90427ae"
    },
    {
      "id": "math-0116",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a1de37a8a07831c47f5757c404e034a9dd77a796cf16803ba9a8f705be016a5d"
    },
    {
      "id": "math-0117",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bfbabdf1b3c65fd7cc9c192aa386b56db6c0cc378d64e68fea817d7e05613290"
    },
    {
      "id": "math-0118",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "97485bcb22d84fcec6326653da7e5270738b52527997c036b0363c03076209da"
    },
    {
      "id": "math-0119",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "017f8b92120a14e67df4f6c2cf57a99b4d88dbf60d86052157cb571f731aca15"
    },
    {
      "id": "math-0120",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ece49feba00b8a1812ded074f725361efa66b3c98a069a56aeb4b360bb7aee93"
    },
    {
      "id": "math-0121",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0122",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "82c77e31c25261ea908a78380e223fb08c261b0a9ac6effcc8511a000ed1503c"
    },
    {
      "id": "math-0123",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "77e20b8c0fd244389059c1bf04a3a6e065820ec77fa9ca323d829d6c5b908381"
    },
    {
      "id": "math-0124",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6a69b5de3a426615ddc2cd66ca01d484d509fa2b21b1032fdc70e458b4514c42"
    },
    {
      "id": "math-0125",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7a4d9ffa98a460bfd6321a22d8e25c9ed5eb7de9fab9540cb193518e07e375cc"
    },
    {
      "id": "math-0126",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d1ad3a72d8a43ad4b3f17fc9e40baa37f7516d67545bf5e53879deeb09f702c0"
    },
    {
      "id": "math-0127",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "256809770867db4cb024613ca4ed580fcae074c87cf8285a8e221acfe9451b1d"
    },
    {
      "id": "math-0128",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "566ce35497d2b07c5147093d9ed70d8e54fdfbb259f9ad5d2607533994a1a6d8"
    },
    {
      "id": "math-0129",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "373ab2876737044aa5299712d94df6d756881c54e0b494daaf5751fa0eb33668"
    },
    {
      "id": "math-0130",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6a69b5de3a426615ddc2cd66ca01d484d509fa2b21b1032fdc70e458b4514c42"
    },
    {
      "id": "math-0131",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6bfec9bafd8ffa824c8538fd695b7124d5a8cf68a195048e8ecc0a2f14362f15"
    },
    {
      "id": "math-0132",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "43e316d161c0febf209c4bc4723047857a02d8885fc0ba5eb9dbb00383d33b19"
    },
    {
      "id": "math-0133",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "189b74cca8c602cc151a2e5050171f065c1a2f9e0f0d16b804c9a1068e007495"
    },
    {
      "id": "math-0134",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "566ce35497d2b07c5147093d9ed70d8e54fdfbb259f9ad5d2607533994a1a6d8"
    },
    {
      "id": "math-0135",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2b3156f738f0445b66656f0e9961f125675ae3d03a73124658a45fdc0d0d4d64"
    },
    {
      "id": "math-0136",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ece49feba00b8a1812ded074f725361efa66b3c98a069a56aeb4b360bb7aee93"
    },
    {
      "id": "math-0137",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e8a7c7b2a93d4da5ef4dcd29dba48e4802f473808bafe40b08c13d81d37a3989"
    },
    {
      "id": "math-0138",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5cc214acffbb911a6c8264270218d61edd051d0a78640da399d800aae12694bd"
    },
    {
      "id": "math-0139",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "67ad47cd67ff773f4e0b5d2c3351cb8068582f09fd4ddda04c9e6da1b826de6e"
    },
    {
      "id": "math-0140",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27cb593974e23f96839b86667cc1793db180606d37f202fca25038925f50eb18"
    },
    {
      "id": "math-0141",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5854e5c1622cb617f6e28e35e26b57f1d66829edaf120408c5b26e76a20d2c88"
    },
    {
      "id": "math-0142",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a73fb4bb2394df15df0f88c087a93af6fa11ceb197bcd9acd1581a69e4927482"
    },
    {
      "id": "math-0143",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e8a7c7b2a93d4da5ef4dcd29dba48e4802f473808bafe40b08c13d81d37a3989"
    },
    {
      "id": "math-0144",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "42ec3ff5cba2f4919bbd38270b75e9d257f6039bbab4d21999075a935ce7258e"
    },
    {
      "id": "math-0145",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "65522b2d8a3a49b6a03dca589eb6295e7fcbbec0a570c4bc089fb058bdf355a4"
    },
    {
      "id": "math-0146",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4900178b5937639575de0ca11bbe06667ebd0681f0c29d205ecb0b1f2f67ecbc"
    },
    {
      "id": "math-0147",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "811cfc929e66ce71a4cbe6a1cb4e37d0b175a1efe47046fd62e5e0312cc69012"
    },
    {
      "id": "math-0148",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "04059783893b129d925417c55e95e559c8d4be599ebd2ca55aa2472bc9007f90"
    },
    {
      "id": "math-0149",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0150",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e3e46074c2689a746488808f6990afb0b96012f5a205a5f2ba08e40b94f4d6f2"
    },
    {
      "id": "math-0151",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8e23671cf95c1e9cc590b4c88be30eefaa128f011ea2ab918214404e10e3a6eb"
    },
    {
      "id": "math-0152",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5e655ae1e7b32c73bf609bea4e2061e4a7ac0470a91b6596b4309060aeedd331"
    },
    {
      "id": "math-0153",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f4c9c040817062dbc61a729a9251a3e8a4ecaf5ace11d96a3bc8ef720a0df8e1"
    },
    {
      "id": "math-0154",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "166cf190df3b1ef8c68d282ae3640fe596c2d6e2e116d00d8262463d23303475"
    },
    {
      "id": "math-0155",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fa12e066daa3e52cf7d633c53e621d70d1b2d50d795857bc8c261378addb65f4"
    },
    {
      "id": "math-0156",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0157",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0158",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1b9ebbf08ddae85a8c61b04ce60cf58aeedb5705977621c08c696737e4a365d7"
    },
    {
      "id": "math-0159",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5451af984a440b1746947a126d234f3b0d205b73f98760ab7fc96de9d77a613b"
    },
    {
      "id": "math-0160",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "dadd814da35e12d2324680e2dd4499ad3726af7f3dab254b70914adb2b2676cf"
    },
    {
      "id": "math-0161",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1aa75e9c1b0a10c3393399e9730142500941c7f6a37f4258a1e58196a137d8b2"
    },
    {
      "id": "math-0162",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cc09daba676fcefcfb20c1e9e42db1b746b5953e04532813493b40fb4841c60e"
    },
    {
      "id": "math-0163",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5e589385b47ef671756334b9182397d990cc91bbca3b5e6c89e3afc601097d4f"
    },
    {
      "id": "math-0164",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a1ce80868db2b85d8e9bdedaa9dd5b4b642f1a486282df15eba557e3a35e3e22"
    },
    {
      "id": "math-0165",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "50ff478e0ebb2a0f79b75b15258b3787cb659ad4a08bd06770022a478285de70"
    },
    {
      "id": "math-0166",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ff7d841c64e5a286ad3261da6885b75a2924a84cc5c95e81fb6d5b21eec99abb"
    },
    {
      "id": "math-0167",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0933f2e945b697a7e460962ab5dcd466c1991cef62d6749b748b12f3d683d79b"
    },
    {
      "id": "math-0168",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5cad1e3efe0cdf74470b87bc55b86d147783b3e7f412a96ca1b8fda51ca0e4a6"
    },
    {
      "id": "math-0169",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0845392c4862bf8e02f6504e3431ede2612b17777a82c47e6f27d8dc53f1510a"
    },
    {
      "id": "math-0170",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "33515381f9256dd2c879905d1d9b8d1747dc4b95d500030d176cae61f95958ea"
    },
    {
      "id": "math-0171",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4350d1111afd8a3839c2f2898df26fa01c4e3793442a218bf0bbed08369c905b"
    },
    {
      "id": "math-0172",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "111a48a8e473d46f015503a652638bb0b94d66f3d1ab2cf55fc020af1fcbe840"
    },
    {
      "id": "math-0173",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5a90938e6853af88b1e79cd15b7a8a8f0d80584d535842fd0ecc28ac03677ed2"
    },
    {
      "id": "math-0174",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0175",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "551cd6ea4e9998b3c8eaf8bbb5cacc0c8a676980aa9817b926ac143c4c6eb57d"
    },
    {
      "id": "math-0176",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4900178b5937639575de0ca11bbe06667ebd0681f0c29d205ecb0b1f2f67ecbc"
    },
    {
      "id": "math-0177",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fcd35268551926722e913d82417f254134b359190facade4b978926b15d3c487"
    },
    {
      "id": "math-0178",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1efc93be4c573190a18eb8876d3f924c0c8748a0272f342153eb649fc4f81d95"
    },
    {
      "id": "math-0179",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "50ff478e0ebb2a0f79b75b15258b3787cb659ad4a08bd06770022a478285de70"
    },
    {
      "id": "math-0180",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ed21f34b6bedab5fec1904fa30edafbd4c125beb0235b4542bc4ef13ab3f0354"
    },
    {
      "id": "math-0181",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5cad1e3efe0cdf74470b87bc55b86d147783b3e7f412a96ca1b8fda51ca0e4a6"
    },
    {
      "id": "math-0182",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a96ba1008065c837d2811b85fbee3544ac44c1d3ad130686022c72ca68d5efa"
    },
    {
      "id": "math-0183",
      "kind": "reviewed-symbolic-guard",
      "label": "base:smoothness-equation",
      "sha256": "a40733c5b1dae685ff1c4ddf02be6b7955554040deda6377bfdbe082265c9a48"
    },
    {
      "id": "math-0184",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02e363b92409d0b195044fdb150537b7039fec08a6ff5cc1e69fb6b0142a6edb"
    },
    {
      "id": "math-0185",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "73e03d14bcae37f7ee2285b2816994300614f52efd7e2bb3b949e20b47f050b6"
    },
    {
      "id": "math-0186",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "37302f193f71c732206e00d58395145f0e185f84e4d56bef95a84bcc297600a0"
    },
    {
      "id": "math-0187",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2b3a35d1e504a09130f2c0c32588fb98a6d3055c6c8257a051d2407b846a3322"
    },
    {
      "id": "math-0188",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "50ff478e0ebb2a0f79b75b15258b3787cb659ad4a08bd06770022a478285de70"
    },
    {
      "id": "math-0189",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fcd35268551926722e913d82417f254134b359190facade4b978926b15d3c487"
    },
    {
      "id": "math-0190",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5c4c1c47e43146c04eae33cdf9ed4abfa5ad34c91706f2de5bfd94f16927f4de"
    },
    {
      "id": "math-0191",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1778eafa8571a15f329693852070b8eafa96f96d1e14850a1b40fe4cec425525"
    },
    {
      "id": "math-0192",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fdfa372ed92e002125a962e96db60d03186c467c480cd7d9443bb2e267c9b5a8"
    },
    {
      "id": "math-0193",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d309486fdaa7389c0bacb048d7c6a4fef2a525777d950aeef6cb2bf784e211b1"
    },
    {
      "id": "math-0194",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27d0a614cecaed947f4fe3905dbfa29242fb905a8d78a77ff3774da1c848706e"
    },
    {
      "id": "math-0195",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0196",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "501668359bb2ad2547cf140607d78d607973800ade4435715664294c7a109273"
    },
    {
      "id": "math-0197",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "42ec3ff5cba2f4919bbd38270b75e9d257f6039bbab4d21999075a935ce7258e"
    },
    {
      "id": "math-0198",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27d0a614cecaed947f4fe3905dbfa29242fb905a8d78a77ff3774da1c848706e"
    },
    {
      "id": "math-0199",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "271b491aa69db1fab25fc2deb19a8f34c0c596e21b9160ea36ee056727ae0d7a"
    },
    {
      "id": "math-0200",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0d6babc2e8827cec3b2f7bad76ba6d22ab4341ddfadda9af787beaa2f8fdd753"
    },
    {
      "id": "math-0201",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1ed8bfe1dbc48bbbbecfae38ab1f85881d60c7a5f299e020245c0ee9f98b62d9"
    },
    {
      "id": "math-0202",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d59d5f9446dfc2f50335d4762b89478a9f8c64d2e4b171b07f1d6ec32ef85e84"
    },
    {
      "id": "math-0203",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b8cfc64dcc5897122f9cf6205f7b9beb78a1a048213bf276390d35b26dd2be96"
    },
    {
      "id": "math-0204",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e8a7c7b2a93d4da5ef4dcd29dba48e4802f473808bafe40b08c13d81d37a3989"
    },
    {
      "id": "math-0205",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27c5fdea0894415e9af99f00ea9e5e6438cea043c4715982465fd9d85b6185f6"
    },
    {
      "id": "math-0206",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6d3bec739820ce4231bdc4112d99ffc6dbbcc661cdfbefe96cd2597ed0d5bf3d"
    },
    {
      "id": "math-0207",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a924f6a91c6957d048bf210baea8dfe7727f90c8cd1a215285ee0fb22cfb169c"
    },
    {
      "id": "math-0208",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "169a9c25c4d9a916fb0911274f11f5166e555ab002a0c213f0e7cabc603a645f"
    },
    {
      "id": "math-0209",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4900178b5937639575de0ca11bbe06667ebd0681f0c29d205ecb0b1f2f67ecbc"
    },
    {
      "id": "math-0210",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3cf5cced9b6ca9b6aa706a7474de1dadfbf85faac27e1c51cf5617ec25d73bd9"
    },
    {
      "id": "math-0211",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "212fc109b386b356eb78089f05b695393f58d4ffde81e6e171ad3719674b5515"
    },
    {
      "id": "math-0212",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fcd35268551926722e913d82417f254134b359190facade4b978926b15d3c487"
    },
    {
      "id": "math-0213",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "12d938867cac906698bd0895eaa59be80e51fe71b482d4658eb60b2e85ab9ce8"
    },
    {
      "id": "math-0214",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a924f6a91c6957d048bf210baea8dfe7727f90c8cd1a215285ee0fb22cfb169c"
    },
    {
      "id": "math-0215",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0c43a8cb5bfb993278e123802d008cab499cd88d1fa31d8e77d6c4bb4306d654"
    },
    {
      "id": "math-0216",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "42ec3ff5cba2f4919bbd38270b75e9d257f6039bbab4d21999075a935ce7258e"
    },
    {
      "id": "math-0217",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1ed8bfe1dbc48bbbbecfae38ab1f85881d60c7a5f299e020245c0ee9f98b62d9"
    },
    {
      "id": "math-0218",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b71be43b02045b8b4173d0bc2a348d09d5082ab0b79985e03def8bb55c796534"
    },
    {
      "id": "math-0219",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1ed8bfe1dbc48bbbbecfae38ab1f85881d60c7a5f299e020245c0ee9f98b62d9"
    },
    {
      "id": "math-0220",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7c1b45bde08cf07b65b3b655f9aad8ad68e94fd5d196e39ef70a695a501ae24b"
    },
    {
      "id": "math-0221",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "72bc3c1b3553a71d525d8715f4963adfb2b8e7e18c32f0b1b651f3e841526770"
    },
    {
      "id": "math-0222",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4744619e242f97cd64e0c3fa5235121acb49f6a19f3dfcd735549eb1213916c8"
    },
    {
      "id": "math-0223",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9e80c37edd1c9fba47b007867b6437876b134b4065d0f400fae8e02be880b788"
    },
    {
      "id": "math-0224",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "829700b25be1ddd5ae62d19eadf2b95908af9ab3f4252492d5baeb6de1720653"
    },
    {
      "id": "math-0225",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "328a9711e43a4e2779c31b4c4d7d888a7c5fe73b86f1f710184d7a97013512e0"
    },
    {
      "id": "math-0226",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a282bee52d8f74e450f6917321506fc9f59bdf8aa0e411b51f2574d72a2af496"
    },
    {
      "id": "math-0227",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "94da544f0df7abf73b88e7e8f17b9e2dad8815af27f8c3935d97b02f3c5217d0"
    },
    {
      "id": "math-0228",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e60a9d0f776e106bf4372338f8c91b1b3878eb2080a9275a5d2d82877a1f0833"
    },
    {
      "id": "math-0229",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "78b82c830722b576d6d8ec0920ad8c1871528af71019f4f013d67a8f92922a51"
    },
    {
      "id": "math-0230",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d983aa6d2c01cd631d428a1421f5f5df4b1e9158b5fcad60358b39d20c986445"
    },
    {
      "id": "math-0231",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3a9a1c3d072792ab5c6dd093c7225ce72fb81c30f62951f37f566e21acc5b71b"
    },
    {
      "id": "math-0232",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "6c9d788c5b17a0b70e2eb47d553c228cf8e68ad71e7be580870affa437ff01ed"
    },
    {
      "id": "math-0233",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "670183f5f5d2ae3e69c7a3081c2a29091b8d33c129cd615695b9e9c0dfd277dc"
    },
    {
      "id": "math-0234",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ccd2b4a0ba379d8f9711b5dbc84d5b71c498d82e403f940904c5bf9cfb31d181"
    },
    {
      "id": "math-0235",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ccd2b4a0ba379d8f9711b5dbc84d5b71c498d82e403f940904c5bf9cfb31d181"
    },
    {
      "id": "math-0236",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "dd11800f714369a3bc85b47336b772601d1cd08bd1945d0626f6cc34e3274499"
    },
    {
      "id": "math-0237",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1ed8bfe1dbc48bbbbecfae38ab1f85881d60c7a5f299e020245c0ee9f98b62d9"
    },
    {
      "id": "math-0238",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7102607987739b500f6757f5b277d23284942fc3c4a889deda4c415d6a5d1789"
    },
    {
      "id": "math-0239",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "45271581232cc323781079d8f69333de41436ed43d6780e9bebba708ddff8559"
    },
    {
      "id": "math-0240",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "120324f582e2582d62e23a24b8d8f5a7494385427c1030c282ba79f084e68fd7"
    },
    {
      "id": "math-0241",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2725b2d0fc640cb2728a1834f8c41d47e601a7313494a3c35628268f485f3a5f"
    },
    {
      "id": "math-0242",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "04059783893b129d925417c55e95e559c8d4be599ebd2ca55aa2472bc9007f90"
    },
    {
      "id": "math-0243",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fb196b3034ed730107065020bd5e213d8752f23c25158916634f994a07016777"
    },
    {
      "id": "math-0244",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "120324f582e2582d62e23a24b8d8f5a7494385427c1030c282ba79f084e68fd7"
    },
    {
      "id": "math-0245",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "36343cdd6f320bf574c28eb2f870bdd7139f7f6021234747a644480a7cbef107"
    },
    {
      "id": "math-0246",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1dcf86e49e93bb39e32d9b9e7e9d89db73a4b01f16894eb842e9bcdb17e1ec31"
    },
    {
      "id": "math-0247",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0248",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5568a4aa4ef3108c8947e1f3c6a7015eb309d3c080f9e4d6b253ae763b45f858"
    },
    {
      "id": "math-0249",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0250",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "859321a91a115e9671f0cceaa328e6b1ecf2b64b2732a5506a095b9502d62a9d"
    },
    {
      "id": "math-0251",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0252",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27c5fdea0894415e9af99f00ea9e5e6438cea043c4715982465fd9d85b6185f6"
    },
    {
      "id": "math-0253",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0ad288c07e89cfbc5b9538a99e2c27632efd164bc29e60752af9f908d9009b3c"
    },
    {
      "id": "math-0254",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "763f3a94b7517d20deec797adc33c853ce4ef804bc633fa778bc48f02a8674d6"
    },
    {
      "id": "math-0255",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f363f55c116513385b6c995115c969b6c40612024d34f52d648234b88c25b3a0"
    },
    {
      "id": "math-0256",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0257",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e0cd39ce3184aefbd8549c5289e2ae14de179551a2759cf7f528c91f15173366"
    },
    {
      "id": "math-0258",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b9d8db884510c93db04b6a32b1763197cb9b02603abf2598fb268ae926cf8d7d"
    },
    {
      "id": "math-0259",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cdea36b824e9e4af67ffd8914ee23f3b581e2aea440ddad6c1181dcd070495f5"
    },
    {
      "id": "math-0260",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0261",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0262",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5568a4aa4ef3108c8947e1f3c6a7015eb309d3c080f9e4d6b253ae763b45f858"
    },
    {
      "id": "math-0263",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27c5fdea0894415e9af99f00ea9e5e6438cea043c4715982465fd9d85b6185f6"
    },
    {
      "id": "math-0264",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0265",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0266",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0267",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0268",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e0224e4deae68d042e2cd3f1681e729127afbc652a40614a928d06e5f05e7b53"
    },
    {
      "id": "math-0269",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0270",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0e3efde77bdaa6ce3429b775420add0cce2e3a30d9f38945d36bb921191ac586"
    },
    {
      "id": "math-0271",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "dd11800f714369a3bc85b47336b772601d1cd08bd1945d0626f6cc34e3274499"
    },
    {
      "id": "math-0272",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02e363b92409d0b195044fdb150537b7039fec08a6ff5cc1e69fb6b0142a6edb"
    },
    {
      "id": "math-0273",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "271b491aa69db1fab25fc2deb19a8f34c0c596e21b9160ea36ee056727ae0d7a"
    },
    {
      "id": "math-0274",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5443719fee1cb98bb1048aa74d29d7f8447b06d51eb58a9150b8916c3167365e"
    },
    {
      "id": "math-0275",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ac74c8ff1716f28b1cdfcb945b9b3e7486cf40a1f770eb9dd1838059b64ad8f4"
    },
    {
      "id": "math-0276",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "be3dabc25026f175ac6692dd37faf3ba26ab0bc26403668db47601b204ae7810"
    },
    {
      "id": "math-0277",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8355e0daec5832dda28e6dc9f3da4656f0c18bb909cab39805f1f5dc79227a49"
    },
    {
      "id": "math-0278",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f51820228a83364ed7aca3e6fb364800de513ea1ef9b6b64c8e9654db4031fd7"
    },
    {
      "id": "math-0279",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02e363b92409d0b195044fdb150537b7039fec08a6ff5cc1e69fb6b0142a6edb"
    },
    {
      "id": "math-0280",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "536b02e4953bf227d86c07a2abc6e4a83d2977e7c2f01399ca26b0be168fa3b4"
    },
    {
      "id": "math-0281",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "93eb94f9f09d8bc5880c287610ca86259440d5b964773474e9e506ad91b4c92d"
    },
    {
      "id": "math-0282",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "20c3dd7f4086adb2eee15cec95bd816a39d6a95a87a631657601abe8d5b37f12"
    },
    {
      "id": "math-0283",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "49149c5aff88b4c27f2eb54befc3075037e76be49502f21b2dd0f5a52b815ec1"
    },
    {
      "id": "math-0284",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9df0299bfb4cbf3982ab40cdf00aec9c78e498fb1dad9bfff693e14173e78a1f"
    },
    {
      "id": "math-0285",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "883995c1656e4e971063abe99d20782567e385a892575a27729c1e14934bc9b4"
    },
    {
      "id": "math-0286",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02518cfabd1a6a6557caae5a669b7d87b2bc19a9790d606653ae6b12c87ae6a3"
    },
    {
      "id": "math-0287",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7de14c4b3a4dca374157a8e063baa868ffa64fb72ef1b3732e17c8b687b3fb5e"
    },
    {
      "id": "math-0288",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b1e2576276ec170dae9f9d4af8013995ec7a93f519fb8a9a63d34134ab09b9f6"
    },
    {
      "id": "math-0289",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4386eeb607c74888599a877c287cec5270898a3e5f2ca718b7a6f75c936c7627"
    },
    {
      "id": "math-0290",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "929cfdfecc1f60328be996b7c8f9a9be1800d873c078695f2b1023ccead2f942"
    },
    {
      "id": "math-0291",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c3af90a0d148e2ededfc77947f85ee5a9327015b3694bca708c54c7314b2a271"
    },
    {
      "id": "math-0292",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e906fab4f265e682a911a47af4088ca533d2fd970a8a39f88d3193de07010fae"
    },
    {
      "id": "math-0293",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ef756bd9bd6734a0d3e8a97b35a5b65a497beae1b9565c8143576a3fd394e816"
    },
    {
      "id": "math-0294",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "44c86441ebe46516e8df556c99c42add9229cc5ca03d07299f75453e100cdfda"
    },
    {
      "id": "math-0295",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "af7be45c890699d79831a1475e720854afe1d0169f2d46e661cb7513a986961a"
    },
    {
      "id": "math-0296",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2cc6e5c0460101b69bcff055c1a3b97ddb6260a06ac35dddf352f65976b2ef47"
    },
    {
      "id": "math-0297",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "733bf3b9411ba86eaa75914d7c148ba19e3cda7f3ce0300a59df211a52f7f883"
    },
    {
      "id": "math-0298",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "55ac9e8068f1684a8c7f67b256a7ee568ec19de016b77852a78c44b4b8c755eb"
    },
    {
      "id": "math-0299",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0dfa736a683090fef2c8568d5049249933b987683b6f099d059fc2ca447b565b"
    },
    {
      "id": "math-0300",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "26356119e99b6f118fdde8c8c636d30bb8153c2ea008dacb713011be246f1c56"
    },
    {
      "id": "math-0301",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8ea9fe889acdb7c548d05b0bcf72a2ec8817db0df0b28c18a03e0be97f4fbc25"
    },
    {
      "id": "math-0302",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ede6eacfa02db85a4d9a2283d1d4d5aa6d3ac74a5741ece84fbb461fcc31a199"
    },
    {
      "id": "math-0303",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cd15d3a571b67c26cfa4d135c0beb323c631d85844625699d123761440301d5d"
    },
    {
      "id": "math-0304",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8ea9fe889acdb7c548d05b0bcf72a2ec8817db0df0b28c18a03e0be97f4fbc25"
    },
    {
      "id": "math-0305",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "04059783893b129d925417c55e95e559c8d4be599ebd2ca55aa2472bc9007f90"
    },
    {
      "id": "math-0306",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ede6eacfa02db85a4d9a2283d1d4d5aa6d3ac74a5741ece84fbb461fcc31a199"
    },
    {
      "id": "math-0307",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "230118ab4f5590275cf738138f832522e0b8617534017aeef8cbc1e5737cb74e"
    },
    {
      "id": "math-0308",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "04059783893b129d925417c55e95e559c8d4be599ebd2ca55aa2472bc9007f90"
    },
    {
      "id": "math-0309",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4c032438874cae955a4a3815be6474a32f558c361dc5545869fb38bbc0c77fa6"
    },
    {
      "id": "math-0310",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f0223b3f3d23159d85e99d0aa5520a13e7a3ab52eb301901f32452d54cd494a0"
    },
    {
      "id": "math-0311",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9db3e0048a5d56f7b82c51b2708d0c8c3d538fd23c56bbe8a76415e666818403"
    },
    {
      "id": "math-0312",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cd15d3a571b67c26cfa4d135c0beb323c631d85844625699d123761440301d5d"
    },
    {
      "id": "math-0313",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cd15d3a571b67c26cfa4d135c0beb323c631d85844625699d123761440301d5d"
    },
    {
      "id": "math-0314",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b1dcc7b45952bee34e02d805bb653ef66b310ae0b996c58b1f3a32fd0e4ba956"
    },
    {
      "id": "math-0315",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4fec312a9f4ae7f4b2f05c14fa160a127de194b5a8bb586ae85c348a8c82312e"
    },
    {
      "id": "math-0316",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "560813c684f1ab92dfcf4aca834742c603bc46d01578ed0661d8071ac67fabf1"
    },
    {
      "id": "math-0317",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c84d60057c66006069c5f25b3238daa879fd1df5ba939b10ce437650ee72b9d7"
    },
    {
      "id": "math-0318",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "560813c684f1ab92dfcf4aca834742c603bc46d01578ed0661d8071ac67fabf1"
    },
    {
      "id": "math-0319",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bcf3095a4902c29ed7cee2a44e64237a8c1a5646311eb8751407d99fa3f7596f"
    },
    {
      "id": "math-0320",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ccd2b4a0ba379d8f9711b5dbc84d5b71c498d82e403f940904c5bf9cfb31d181"
    },
    {
      "id": "math-0321",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02f36746c8e2aa6b9795d0655e2588ac4776957a72e2af232aba7e9363d33eb4"
    },
    {
      "id": "math-0322",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7764292555d5e192d73b15c311c4808b231e69c2cdd0e5cd57a78835722cf76f"
    },
    {
      "id": "math-0323",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "746fb00340111c863e8cf4941a4384ac02040dbf71660d3a9334328589f188d5"
    },
    {
      "id": "math-0324",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a40ac0185e32fde04bf6a9f41676f745a22d70d99f7014494bedc8f6f829ae9e"
    },
    {
      "id": "math-0325",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "51f0104876f655ed4a277c2364412b7c627cb782b82dcbe672351a153f83c13e"
    },
    {
      "id": "math-0326",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a28faf6143663643c867a9e6316c985e9cef6a6ed418572e97343866efcfe288"
    },
    {
      "id": "math-0327",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0dfd7eca72d0cf4e112d2c167d74ace48a07aa3144375fb0b08eb4e2866029af"
    },
    {
      "id": "math-0328",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e7140afc28330ecb22945ce31d5a935598ee35e630821df45d251aa7706b7c1c"
    },
    {
      "id": "math-0329",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a044d22d461e1ee9be554abefcb81a1ac155174372bbe67837c402625e4b6e09"
    },
    {
      "id": "math-0330",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5f9e6e99ddbbc878ee6b4c19c807b5a8143208556e936eee7928ddd4249e2cd3"
    },
    {
      "id": "math-0331",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "aa74ba965695bd7fd06b00b3f8005d0fcd16b318e6452431afd2f05d75fe28ab"
    },
    {
      "id": "math-0332",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ca303d7f9a383f0b638f90364dd73dd5a24c3a01a6985d669b2e3aa3816fa538"
    },
    {
      "id": "math-0333",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "49c0a308a135ccbbbc7836c5a911f00b1be3c835e7651fc62ce6c55677fc04db"
    },
    {
      "id": "math-0334",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ea6649a9e145c333693e04f2dfe6435ea3f67511edf186c7d4e9dc63058f446e"
    },
    {
      "id": "math-0335",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8a88281e4770c6eb62ad4aebb068e44a9deed69a0a3cfb72d2e10d27f4808a9b"
    },
    {
      "id": "math-0336",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4042df424b41d18c79c774cff2736c4002b902ff2ce7e45779b31062f819d1cd"
    },
    {
      "id": "math-0337",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c22f57c1a7b3fd9bfbab993a1217702bf668f556921022a06b811573d8f24"
    },
    {
      "id": "math-0338",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4042df424b41d18c79c774cff2736c4002b902ff2ce7e45779b31062f819d1cd"
    },
    {
      "id": "math-0339",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9c0b45e05ab5d1a2f549d5432805530eb0db8a3b8cf29b3fb9f29e367f65fffa"
    },
    {
      "id": "math-0340",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "caec28f8131195eb3b6a67db55582a0291b954832f805a1680f053aff0e695da"
    },
    {
      "id": "math-0341",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "884195b64e7bc57d37f91a334bbe218e2ef4cc1c4b8ff0dc4d09f122c71d224e"
    },
    {
      "id": "math-0342",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ff95eb7262bb0723e31ade28175bc459198f0fbf5ffc25d3517bd2beda5e7b4f"
    },
    {
      "id": "math-0343",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b5dbe840a3a986c0a5ad49c8b3b1e0b9d1b723046bb1cb8ab501ced687b648d1"
    },
    {
      "id": "math-0344",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0dfd7eca72d0cf4e112d2c167d74ace48a07aa3144375fb0b08eb4e2866029af"
    },
    {
      "id": "math-0345",
      "kind": "reviewed-symbolic-guard",
      "label": "common:weighted-cost",
      "sha256": "c99e1aff84091866dcdc5493f694b1e071faeff3f303e12a63387ccc8a5504f1"
    },
    {
      "id": "math-0346",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8c877537e00e64a72861aff82d2e8dbf9cdf37750f5cb7f7e9c6116db616bb48"
    },
    {
      "id": "math-0347",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "969923393b01f56479b57d2747df5d483233f49ccfbb323f2e1c365ebceb2ccd"
    },
    {
      "id": "math-0348",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3f22c2f1206a6016436652a21518d9e96ce7e695673670da6ccf272d131b52fa"
    },
    {
      "id": "math-0349",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2d8f13f3ebfaffeb77d7859d8c8b0619a8eeb02e422771cda044d345e0610319"
    },
    {
      "id": "math-0350",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "39aede9c2509950526173778d648364a4ac5d204f372134385a6756db99deba2"
    },
    {
      "id": "math-0351",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4af1d9886d32010717dca2240a28441a63cb83e5d8a3be76a82dc0a943bf7126"
    },
    {
      "id": "math-0352",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4dfbea3896aa665ce5dc5bee692f1c4ab86b7db0116c28f0fd5f455df8500c29"
    },
    {
      "id": "math-0353",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "50c721806884b7b426d20f0dd2cb5a49876a7c9f4a2525099d7dacfd5d9a1f05"
    },
    {
      "id": "math-0354",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0355",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0557e88ac60884defe8a561ac4dc24dca4823620075acfd0a3f16ac3592d9535"
    },
    {
      "id": "math-0356",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "02f36746c8e2aa6b9795d0655e2588ac4776957a72e2af232aba7e9363d33eb4"
    },
    {
      "id": "math-0357",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b6250553799b26d1a09b2b2e1cb24ca3306bb6c77d7b336e38c8069ffd2fee5f"
    },
    {
      "id": "math-0358",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0487ac5f10ed9ebd68e2d8eada910c7e7ee2fd36392b555d6cc4502687cbbf40"
    },
    {
      "id": "math-0359",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2a6f81ee63754c7772494d0f9901d5bdfb837dc7cd3bc5eff66467bd08dee26f"
    },
    {
      "id": "math-0360",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "dd11800f714369a3bc85b47336b772601d1cd08bd1945d0626f6cc34e3274499"
    },
    {
      "id": "math-0361",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e83309c8691d1fc917fa17c187155f152545537b928abc2086774bc8107be4bc"
    },
    {
      "id": "math-0362",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c1974865f5ef474cae4ca3cbfb06d6d42961440eae58a3f015fa98e865d80bd5"
    },
    {
      "id": "math-0363",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4973c85299b1de9fe1a75e12ecc621ab554b4db567a13fe94ba29a729edd7f95"
    },
    {
      "id": "math-0364",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c944c73251975171b69aed2bfd9ce51393e47a5696a667484b1da1e558617505"
    },
    {
      "id": "math-0365",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2a6f81ee63754c7772494d0f9901d5bdfb837dc7cd3bc5eff66467bd08dee26f"
    },
    {
      "id": "math-0366",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fd19589588b87913ea9e4ba786eeef8558086ba3273cfcfd52dc476104614848"
    },
    {
      "id": "math-0367",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e07a3e6b659f982cdc4b462944e11269672d33e5af1adc20b7b7a8085a893c7b"
    },
    {
      "id": "math-0368",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c944c73251975171b69aed2bfd9ce51393e47a5696a667484b1da1e558617505"
    },
    {
      "id": "math-0369",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f0415f075356d23e802e4f979332ef9880b971026a723b077bf352a7b68d3614"
    },
    {
      "id": "math-0370",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ea6649a9e145c333693e04f2dfe6435ea3f67511edf186c7d4e9dc63058f446e"
    },
    {
      "id": "math-0371",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c1a839554bcd590bc26008202d86ed3cf04e803cf4e210558d5780e6a62f2bb3"
    },
    {
      "id": "math-0372",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2a6f81ee63754c7772494d0f9901d5bdfb837dc7cd3bc5eff66467bd08dee26f"
    },
    {
      "id": "math-0373",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a37ff6b45867df1c3726cd26a1b2371df18ca4393a00e23f68366213acfe79eb"
    },
    {
      "id": "math-0374",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "65522b2d8a3a49b6a03dca589eb6295e7fcbbec0a570c4bc089fb058bdf355a4"
    },
    {
      "id": "math-0375",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8e15fb289be893e4e275cce501c9cd1f351277bfaef5f909fa7dec8eb4b06d3c"
    },
    {
      "id": "math-0376",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1f38b8425d875898341a90b72b1bae92fbaf414765ceb8e32ca0bbd3c805f135"
    },
    {
      "id": "math-0377",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d93a998bbd729dadda96edc57a61e41d3a6596223ee89221c3e3e3859c96d1a3"
    },
    {
      "id": "math-0378",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fe8788d55bd77ff9799f6b4d9f5e1fcfa4c7861f94c4c1fcb4959eb52aad6d1a"
    },
    {
      "id": "math-0379",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "27c5fdea0894415e9af99f00ea9e5e6438cea043c4715982465fd9d85b6185f6"
    },
    {
      "id": "math-0380",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ec3eb4e45dae72cc5b48a92682f03a78f479738926610f0e90a19bca8b2d6594"
    },
    {
      "id": "math-0381",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0458731fb183d74bcadb8895adc12245b0f7a93c496b0509a608cf43ac84e81f"
    },
    {
      "id": "math-0382",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c8601926b9f441c4ef84867a0ad47fb2d4b73166f02968fc024ebce94b28c87a"
    },
    {
      "id": "math-0383",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "401c7c2121d0ebd570204a82c2f25bd8c07e9fe1959044a99a9044d6b90427ae"
    },
    {
      "id": "math-0384",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "63f3edb1b2351787e734ef04a9b868b0dfca2e11f8e946f8df8904d7922b8fa2"
    },
    {
      "id": "math-0385",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c0dd580aa8b4e87d001f4062268e8d773a07eb89e547d765ced9a7ee8af1f4c7"
    },
    {
      "id": "math-0386",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "af63f1b1d79cc8a398cabfca90b9e1a0441c17a1b164eb259aaf57633d0ecc35"
    },
    {
      "id": "math-0387",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5cad1e3efe0cdf74470b87bc55b86d147783b3e7f412a96ca1b8fda51ca0e4a6"
    },
    {
      "id": "math-0388",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "736ac69beacaa5f6b6bd3ed8762dae78528afb1bebb3434e34f0c8c8937db621"
    },
    {
      "id": "math-0389",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "42ec3ff5cba2f4919bbd38270b75e9d257f6039bbab4d21999075a935ce7258e"
    },
    {
      "id": "math-0390",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "65522b2d8a3a49b6a03dca589eb6295e7fcbbec0a570c4bc089fb058bdf355a4"
    },
    {
      "id": "math-0391",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "811cfc929e66ce71a4cbe6a1cb4e37d0b175a1efe47046fd62e5e0312cc69012"
    },
    {
      "id": "math-0392",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "42ec3ff5cba2f4919bbd38270b75e9d257f6039bbab4d21999075a935ce7258e"
    },
    {
      "id": "math-0393",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "65522b2d8a3a49b6a03dca589eb6295e7fcbbec0a570c4bc089fb058bdf355a4"
    },
    {
      "id": "math-0394",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "046acd13551a6350fadd38eaee4e5c9e60d28e7c1dc1de55642dc5acc3c9fb0f"
    },
    {
      "id": "math-0395",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0487ac5f10ed9ebd68e2d8eada910c7e7ee2fd36392b555d6cc4502687cbbf40"
    },
    {
      "id": "math-0396",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2a6f81ee63754c7772494d0f9901d5bdfb837dc7cd3bc5eff66467bd08dee26f"
    },
    {
      "id": "math-0397",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7a536f25e6626b056b691536e5dfd4cc78c4340372b8b65cb0423bad55746546"
    },
    {
      "id": "math-0398",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "fe9eb02b1fa685043f8f47f4bfccfd4b2effa7b2d972e27482e6320976279eb5"
    },
    {
      "id": "math-0399",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "37302f193f71c732206e00d58395145f0e185f84e4d56bef95a84bcc297600a0"
    },
    {
      "id": "math-0400",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ea6649a9e145c333693e04f2dfe6435ea3f67511edf186c7d4e9dc63058f446e"
    },
    {
      "id": "math-0401",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "90c8148fa1e571e045f05813f8f54dba69c8f7f508e551a83d4759546776009d"
    },
    {
      "id": "math-0402",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d7b97d483428d944be7c8ec6c9da3c058b9763c536266bd434b8338d7395bd58"
    },
    {
      "id": "math-0403",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a053669543f2986d5262cac3e65631d564e99f8262b38fa46266a2f938c9084b"
    },
    {
      "id": "math-0404",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1545a780f0f01c163382e45f2486838336e9b39376e53379167b87654dbbddca"
    },
    {
      "id": "math-0405",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "929cfdfecc1f60328be996b7c8f9a9be1800d873c078695f2b1023ccead2f942"
    },
    {
      "id": "math-0406",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "36240dfc6d92da3b4399a8f849d156a7cd4ed7be210f8960926bc3d5e63f4393"
    },
    {
      "id": "math-0407",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "742ad0e75409ccba79f8f597b8aec007550a0f6edafe1297100c17eb4ca2a62b"
    },
    {
      "id": "math-0408",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8d94fc0d53620ad838e9cea9bf1ed06e68d87a9b783dc7960bb96f95912fa9e8"
    },
    {
      "id": "math-0409",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3c44aa7ce49088a6fee5984cd7240c376a1bfa46b7db894297f1aa3f103e796c"
    },
    {
      "id": "math-0410",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8371bd4b8be86aad5e00fbb7b81ed4eb88baf6c5c86a5b40cdcaa7f83e080231"
    },
    {
      "id": "math-0411",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "db836ec1d8f87048f1f1d91ec0509daf7118f6d31c595b4c4cadfd063b6f8251"
    },
    {
      "id": "math-0412",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "442dd79ccc0a38f2747ac24667eeefe4171ca18fbe6d7c203856e2075c4113c9"
    },
    {
      "id": "math-0413",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "1dadbbd6331b237c1cdca1ab94c1d84b461e51779fad8fe63860e1ad6aa7eb61"
    },
    {
      "id": "math-0414",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e12516bf19a37ed84a0692c339e30efcc849d33cd5ab871f4b81cc9eb2c5670b"
    },
    {
      "id": "math-0415",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5766ec8054c91fee6555bff531fd1d3132103a0fd18a0d7805205523ce8e8ffd"
    },
    {
      "id": "math-0416",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a053669543f2986d5262cac3e65631d564e99f8262b38fa46266a2f938c9084b"
    },
    {
      "id": "math-0417",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "742ad0e75409ccba79f8f597b8aec007550a0f6edafe1297100c17eb4ca2a62b"
    },
    {
      "id": "math-0418",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d0ceb4a1ff5853473d591cff5f557f05b8905c914e1ba4539e544a1595ba4945"
    },
    {
      "id": "math-0419",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0d8c2fd519fe6d8b15ca5fe747d56ba224a87eb866a1aeaf8a7d310d173d7984"
    },
    {
      "id": "math-0420",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0421",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "256679729bdf2afe9858f3ad7f564453cf434903973512c37c507054079b2f6e"
    },
    {
      "id": "math-0422",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bd9d70e0b8ee39f274e685a8d0663ef8dfdb09e6a9ed4a8cef85e894235f633d"
    },
    {
      "id": "math-0423",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "55ebc8e04b0ed225de9c24c2445dca717722884900eea4ea91924700fc47b90e"
    },
    {
      "id": "math-0424",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22bf003d6cac79e1d917cacdab9539c5d59468c02c22d29c08df00834ee4bbe6"
    },
    {
      "id": "math-0425",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2fb093a163ff206be29a432b314ca7c32de6bb0303b3bcee14d728706412b4d1"
    },
    {
      "id": "math-0426",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2fb093a163ff206be29a432b314ca7c32de6bb0303b3bcee14d728706412b4d1"
    },
    {
      "id": "math-0427",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e8191c05bf74aa43c2fc02459d16687f8e2e13d66f8aba779a589d28f4d93521"
    },
    {
      "id": "math-0428",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ff86470713f3542f3b77b8d33def481dec32a77c93aa1124fd7deadf9fd0276e"
    },
    {
      "id": "math-0429",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5a9d07b0fe252d2ab6e72711c33042d48d4d63683f7a01f0761150247105859c"
    },
    {
      "id": "math-0430",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bad1e99495ca3b07c39819408635db944bd21e08d3be7c3d0f03a70059f1f1b6"
    },
    {
      "id": "math-0431",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "99ca767aa4db52d41dcd3c6cd5ae371b19be51c107fd7cb4a5db574f0ec7ffc2"
    },
    {
      "id": "math-0432",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "4ea84611891fa9b6101b852abeab7a257626d7664a04a8a864f80f363c90678a"
    },
    {
      "id": "math-0433",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d5beae5526e7630ba51861d8aa8252881d318cd1c27579d9c9ce69f38f8b7372"
    },
    {
      "id": "math-0434",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "5a9d07b0fe252d2ab6e72711c33042d48d4d63683f7a01f0761150247105859c"
    },
    {
      "id": "math-0435",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2fb093a163ff206be29a432b314ca7c32de6bb0303b3bcee14d728706412b4d1"
    },
    {
      "id": "math-0436",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "44e8a93bc076086c9163ba0f0a0bf376e5d492d5a24b3a63a57f97719f1b9c8b"
    },
    {
      "id": "math-0437",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ba91aa8cb2045561fb1cfc9d7b23fed915f98f4b33f0943493d2c1be41917055"
    },
    {
      "id": "math-0438",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "65522b2d8a3a49b6a03dca589eb6295e7fcbbec0a570c4bc089fb058bdf355a4"
    },
    {
      "id": "math-0439",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "de80bfecabb328653c542dc843d4fc716b38f536551ca75c4f49438eb892c535"
    },
    {
      "id": "math-0440",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a7601bee7600d115e61ebec6cc13be865cc5774e270f8489daf82ada03f6f4d1"
    },
    {
      "id": "math-0441",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2a6f81ee63754c7772494d0f9901d5bdfb837dc7cd3bc5eff66467bd08dee26f"
    },
    {
      "id": "math-0442",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a170b0d9c0e77f39ad2ff690c20ea0d1f8c31135eda2a51a10a97b3cc70c145a"
    },
    {
      "id": "math-0443",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "437449d5ed41c1e52eb2185358a8002b195a0c7c4139b85495c3de39c244ac0e"
    },
    {
      "id": "math-0444",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a0cca1c6788c7f347c3426ed85dc828f56782bcba714f3e12ac01b85c93da54"
    },
    {
      "id": "math-0445",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "120324f582e2582d62e23a24b8d8f5a7494385427c1030c282ba79f084e68fd7"
    },
    {
      "id": "math-0446",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "03b92a73c241cfa9b3fbcac9527e97eef985a09d0a13899fad52c3570df314b4"
    },
    {
      "id": "math-0447",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "a924f6a91c6957d048bf210baea8dfe7727f90c8cd1a215285ee0fb22cfb169c"
    },
    {
      "id": "math-0448",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f2f73371a48a5e4984aabc17338896b0ff36a1c5ed5e205f48034d9ecac7d14f"
    },
    {
      "id": "math-0449",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e27f2dfaf4630fc195c3369b0f5ce9d5f7aaa45e006fd1eafa12d665092c7bb9"
    },
    {
      "id": "math-0450",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d51427f33c419f970586096d61548be31ec113ee62762b415d8876344772e342"
    },
    {
      "id": "math-0451",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "40ab1b5c0f6cf90b8e7cbf861a9b5d164ebfd02ddd54d83fdcf8c291d3408eb4"
    },
    {
      "id": "math-0452",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "375f6d8c74fc6b437ecd12c67be5692c96f0ec5c865a943507881170b5998ef5"
    },
    {
      "id": "math-0453",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "55de4fc8f7604c89c9e5c5e91bc522e8816fa616516a23eb1f3c876537a5b7dc"
    },
    {
      "id": "math-0454",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7dbb7fff0401d928d6d247897766659ff6e902aeed14aa201665077adda1eb3f"
    },
    {
      "id": "math-0455",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "00511bf0a6978c2c0834726bdea81630ee1b0d33f80bc837d9bda37ad4212cd6"
    },
    {
      "id": "math-0456",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "cee11725f2a617eed345dd3c5789768cb8c87f43a5ecec7bdfa7c696387c7689"
    },
    {
      "id": "math-0457",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "38b4b86e06a757b80d41bc7974b61c98d6e48f86812a6cd327afda8b50ebefc4"
    },
    {
      "id": "math-0458",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d3c5bff21c4d50e647325f123ec61eecac63c756a915c68070ea519f0e9826e5"
    },
    {
      "id": "math-0459",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7394a3d22078ebd118500f613322c943f6d14d5d174fabb5b356c4c9c31824af"
    },
    {
      "id": "math-0460",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "25012045d327ab9a612f250f575f9a4ecfc263a7673839bff37d66c3cd47f0ed"
    },
    {
      "id": "math-0461",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "3b2a37dec4728dc2a3bfdb62ee53395b7cef3f8d2dd34d07e4475c6a3e7476a2"
    },
    {
      "id": "math-0462",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "126f271eb67d6e78a4b8aa804965dedce063b7086373905f79abcb49fdc880bf"
    },
    {
      "id": "math-0463",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "aaf0523613e9db6b83b9a058e00d5af7133680959e2a7b1635308798ebbe6b3d"
    },
    {
      "id": "math-0464",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "e4c742c151ca3b1406628606fc7b533cbc11bb4ea59f5dea142960a5a636522b"
    },
    {
      "id": "math-0465",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f57b773687b98432513b6228e4aec0f3a1f12fac9e476e8fb5d9d5ad8f3fe2e8"
    },
    {
      "id": "math-0466",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "765524a46e21a84d9e41112f8de7bf52579702b950c78652d1891e107c7aee1b"
    },
    {
      "id": "math-0467",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "d52e8b9c8673856febfce39afa7d3e402d7bfff95a78c29ecaef0c9d175a6e5f"
    },
    {
      "id": "math-0468",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b1dcc7b45952bee34e02d805bb653ef66b310ae0b996c58b1f3a32fd0e4ba956"
    },
    {
      "id": "math-0469",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b230008aa9f49e622ecbaf1cf883a6bea903025b5e8747718dd4f269a678465e"
    },
    {
      "id": "math-0470",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b71be43b02045b8b4173d0bc2a348d09d5082ab0b79985e03def8bb55c796534"
    },
    {
      "id": "math-0471",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "9d1556448769f2f15eccea9c3d0a2cc1ee57e669cd1eb901d1ea6cd3eda7cc51"
    },
    {
      "id": "math-0472",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0b98edf2380686026519e3abd9239fdda4d1f4d4198b72f88939df5d97108ea4"
    },
    {
      "id": "math-0473",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "256679729bdf2afe9858f3ad7f564453cf434903973512c37c507054079b2f6e"
    },
    {
      "id": "math-0474",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "12603420fcd08444179ea4dc1211d5c34fdfac17e3318ef4578bb1c93dc17cd4"
    },
    {
      "id": "math-0475",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "85fda99d6ae4286f7cd9ed79116301f333e2e358cf11eb80f24656721507760a"
    },
    {
      "id": "math-0476",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7c3da0282616151cceeb60cb1a28709b11739eeabe2b2587080e3d520a7ab729"
    },
    {
      "id": "math-0477",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "db0b4e972946fb08c3375ef25f91633e8f1b9f0391a7a4a8c4d991d2eecb826a"
    },
    {
      "id": "math-0478",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "22bf003d6cac79e1d917cacdab9539c5d59468c02c22d29c08df00834ee4bbe6"
    },
    {
      "id": "math-0479",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f2331e7da93a0c9a49d2f9550b1cdf8aa59a23f66aab60667ecdf15ac0dec7c8"
    },
    {
      "id": "math-0480",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "8d4fde4505be0d00d4f93563a9e18cc1611b3c6ddb6151a36321e1ca58ebf67d"
    },
    {
      "id": "math-0481",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "0a1a46609bbf4be81b802be24d0477cb311494e797fff1a391f9e1563fdf073a"
    },
    {
      "id": "math-0482",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0483",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "260b9e4bdc18f6992c9e62bcf2cc23b83cbf53a5411e002c748db0132ae7fbb8"
    },
    {
      "id": "math-0484",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "c5409775d8c06933c04dccd9874bce54bf80b1c8bc0938cbcdc7343cd5a94ba3"
    },
    {
      "id": "math-0485",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "ed647ddb31530357531b9f7df51be584297a3f2b198af54630698728273fb1cc"
    },
    {
      "id": "math-0486",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7f5ca1450d6a07de28b2e885a181263481b270f28565470d640b570f4edb5372"
    },
    {
      "id": "math-0487",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "946eacb4af90dbd64dedb01deb27c0fcd169c79afdb37754c085428751a4dc18"
    },
    {
      "id": "math-0488",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "bb28a9b83048a0f36a72a56394914040f7f0171b49534f6138053bdd68916943"
    },
    {
      "id": "math-0489",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "689411335417d078a04487ee7e00079c196f3049707f0f8d02de863ff77d748e"
    },
    {
      "id": "math-0490",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2556ed04db212eb92c38d6a79e6a162f1d96295a71c3e557e6b0f56a11241954"
    },
    {
      "id": "math-0491",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "2abddf724f2734386ab81ce8349e517d2be48893ea226a559f5bd88487bc221d"
    },
    {
      "id": "math-0492",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "f66bae7dceb85fb1daab23c8880065df49d1531563b51aa37ad96d152e4d671f"
    },
    {
      "id": "math-0493",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "b7416b6ce32c84bc269dc188d908f95b1e4b0124c566e79849e0ce99c6f7018e"
    },
    {
      "id": "math-0494",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "742ad0e75409ccba79f8f597b8aec007550a0f6edafe1297100c17eb4ca2a62b"
    },
    {
      "id": "math-0495",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "256679729bdf2afe9858f3ad7f564453cf434903973512c37c507054079b2f6e"
    },
    {
      "id": "math-0496",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "7469ebc9d2c39458e3028981d696d721cef89bdb4556e3261232e7e3c40c8c01"
    },
    {
      "id": "math-0497",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "385a2c34ca7c4da05ad3ab005a72ac38acc0f2360ce0f6762849cb1d2a63185e"
    },
    {
      "id": "math-0498",
      "kind": "reviewed-symbolic-guard",
      "label": null,
      "sha256": "883995c1656e4e971063abe99d20782567e385a892575a27729c1e14934bc9b4"
    },
    {
      "id": "claim-proof-001",
      "kind": "proposition",
      "label": "base:paley-counter",
      "sha256": "7ca3964223561fc9deb2ca16d37aa4c68f23cee8a02a1362245c6a8756533971"
    },
    {
      "id": "claim-proof-002",
      "kind": "proof",
      "label": null,
      "sha256": "c3da113aacd56bf57737c26b68379615b29eba465d26a64f4481e66b5282adb6"
    },
    {
      "id": "claim-proof-003",
      "kind": "lemma",
      "label": "base:small-sign-basis",
      "sha256": "b3fc7e6b48887dd6be1376a978110601b7175ab226e2541c5a82f93f43900c11"
    },
    {
      "id": "claim-proof-004",
      "kind": "proof",
      "label": null,
      "sha256": "fe215361c850fd1dbc550b3d6d635e32c2dc52c6cd1a7a6538cfb8992743c8e8"
    },
    {
      "id": "claim-proof-005",
      "kind": "theorem",
      "label": "base:integrality",
      "sha256": "df05186eb1d75e185174c1e12114df434c13301382863ec3fd69da58198f7e0f"
    },
    {
      "id": "claim-proof-006",
      "kind": "proof",
      "label": "base:five-facet-bound",
      "sha256": "64ab3068b467a6e63de0202f377e288f7307b9be4a6d5e57920d736d97c956df"
    },
    {
      "id": "claim-proof-007",
      "kind": "proposition",
      "label": "base:d7-integral",
      "sha256": "c0cea46ae75bd7373292f9591e945f978b5d6d14498b1874d660c2fd02dc88a1"
    },
    {
      "id": "claim-proof-008",
      "kind": "proof",
      "label": null,
      "sha256": "dd8d844bad76af0e1ab7cde513ab1ee71630c6c06d52f58cbac5360df72e9833"
    },
    {
      "id": "claim-proof-009",
      "kind": "corollary",
      "label": "base:min-dimension",
      "sha256": "8d57357b87cf72129b0c18c68856920982713df3824e626e8da04a0e83d34fc4"
    },
    {
      "id": "claim-proof-010",
      "kind": "proof",
      "label": null,
      "sha256": "17e2088c796564e06bb2de556634f119f0da084de8a0faa9a5273a96d0ea6f11"
    },
    {
      "id": "claim-proof-011",
      "kind": "theorem",
      "label": "base:smoothness",
      "sha256": "831184be6c6298fe1c497fed231ec511aa6e3e11b3e9732d520bd7e552b81b3f"
    },
    {
      "id": "claim-proof-012",
      "kind": "proof",
      "label": null,
      "sha256": "1d9c9abcf1d4741df05089f58b6d2b3b436d745b7e27f868d420913b987881db"
    },
    {
      "id": "claim-proof-013",
      "kind": "theorem",
      "label": "common:strict-cuts",
      "sha256": "eb8951160e888fc99f1a68bffbace49a6df6801bcd6b45ea3f92c52240c8bfbf"
    },
    {
      "id": "claim-proof-014",
      "kind": "proof",
      "label": null,
      "sha256": "a6e9f07ff3044c6e1029c9d4ef008978f72b2a60448c4b84d8c1048d2d49d073"
    },
    {
      "id": "claim-proof-015",
      "kind": "corollary",
      "label": "common:upper-normality",
      "sha256": "7cb3fcd50ebaa2c30465488b36dd5ee834fd7cc147352234419b5cacfef1ac14"
    },
    {
      "id": "claim-proof-016",
      "kind": "proof",
      "label": null,
      "sha256": "2b7a2d1ff4e4636351a6edd494802b41b880b16fadb42bb0c1e4e2753b472c59"
    },
    {
      "id": "claim-proof-017",
      "kind": "proposition",
      "label": "common:nonnormal-example",
      "sha256": "e66dc46b8de4f57078baadc82b9cab28682cac085387b38354dae388ab494ded"
    },
    {
      "id": "claim-proof-018",
      "kind": "proof",
      "label": null,
      "sha256": "e7f8dbae157d5b9ad131bdf2932c7395c54356045542d0572445efe25069da32"
    },
    {
      "id": "claim-proof-019",
      "kind": "lemma",
      "label": "common:small-matrix",
      "sha256": "9943f2a42eacc06a4199948ec50cbbed53394b3812e86f89da383e77c20de6b4"
    },
    {
      "id": "claim-proof-020",
      "kind": "proof",
      "label": null,
      "sha256": "e03899b174f2655f7151bab23aea759ce9ced8ce823eb1049a6a349b37d261fb"
    },
    {
      "id": "claim-proof-021",
      "kind": "lemma",
      "label": "common:slabs",
      "sha256": "d9a35052e0eaf1b5d30af7b9ff827a18d388d4b083797bc77d86272b631dbc14"
    },
    {
      "id": "claim-proof-022",
      "kind": "proof",
      "label": null,
      "sha256": "32fab55bd240a51115c99c8b0aea6809b32f5fe8590b4e30bf4edbb6021c9b95"
    },
    {
      "id": "claim-proof-023",
      "kind": "lemma",
      "label": "common:rounding",
      "sha256": "a73f58d725e344f2f61d7a4dc14fcf0aa1816f0a92324b7c471f76308ff78dcd"
    },
    {
      "id": "claim-proof-024",
      "kind": "proof",
      "label": "common:weighted-cost",
      "sha256": "fb8e7764b5ec27de711274ce1479b457033ce171fe233a6306c80c5639a77c20"
    },
    {
      "id": "claim-proof-025",
      "kind": "theorem",
      "label": "common:extraction",
      "sha256": "ede06585e4f73797090e35fb4b9b5b7ca16ede34f9c4e471f5176a20457c568e"
    },
    {
      "id": "claim-proof-026",
      "kind": "proof",
      "label": null,
      "sha256": "38a86b7f617cc6ba2bf50d3678a86671659b219b34792b6545a95c227dc0f94d"
    },
    {
      "id": "claim-proof-027",
      "kind": "lemma",
      "label": "common:general-quartet",
      "sha256": "a917aec180be15cbfe26b08e6acff1f188152d0701926fdfb2d7be84ca113bac"
    },
    {
      "id": "claim-proof-028",
      "kind": "proof",
      "label": null,
      "sha256": "051b33be37a3ca0b225261d775eb05acf0688875f9f0059094e0570250d889dd"
    },
    {
      "id": "claim-proof-029",
      "kind": "theorem",
      "label": "syl:generic",
      "sha256": "aa30f0297abc32dfbea0dea2feb468948149850bb2300b41daf914d3ac829914"
    },
    {
      "id": "claim-proof-030",
      "kind": "proof",
      "label": null,
      "sha256": "8774b4ba179a4062591fb5022f6d3f94ab16a42b9055ddb506ae3c0ef5507282"
    },
    {
      "id": "claim-proof-031",
      "kind": "lemma",
      "label": "common:quartets",
      "sha256": "3b97f47aa3050ea2d46927cb886f6bdd96435a5dec64098eb37c023ecba778d9"
    },
    {
      "id": "claim-proof-032",
      "kind": "proof",
      "label": null,
      "sha256": "8f57fe2f62830786e52419c3209728c82e862e7a2414e0af3018fb4031869525"
    },
    {
      "id": "claim-proof-033",
      "kind": "theorem",
      "label": "syl:all-orders",
      "sha256": "5b6aab2acc6f94fa844d09ce6e685103155153866544e56327107edb3235d33e"
    },
    {
      "id": "claim-proof-034",
      "kind": "proof",
      "label": null,
      "sha256": "671820d829dd710b07c95104a1a105bcfe717c363a34fc157e6d0696ffb8c67e"
    },
    {
      "id": "mathematical-macros",
      "kind": "definition-guard",
      "sha256": "54ba8d4db2f520492d22b2e4ac724e6c94e5a02b57193f5069458d0f8047d11f"
    },
    {
      "id": "family-and-lattice",
      "kind": "definition-guard",
      "sha256": "48b0dba32e3788a6816b632aaf58b32034a469918b425ffce27680dccc31c188"
    },
    {
      "id": "formal-coverage-prose",
      "kind": "coverage-guard",
      "sha256": "96607e1b1605ae0c3bbade5554cabce4998fddba1bc520e2c922275365b4b64f"
    },
    {
      "id": "complete-reviewed-source",
      "kind": "source-guard",
      "sha256": "aa5f6c5d485e935783e7d44fd9604979f6a472f6abf7bdc0a3b3c3e37b4f79f3"
    }
  ]
}


==> anc/checks/sylvester15_m5_face_certificate.json <==
{
  "status": "EXACT_SYLVESTER_D15_M5_PARITY_FACE",
  "dimension": 15,
  "m": 5,
  "n": 1,
  "hole_degree": 2,
  "simplex_vertices": [
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1
    ],
    [
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1
    ],
    [
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1
    ],
    [
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1
    ],
    [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    [
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1
    ],
    [
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1
    ],
    [
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1
    ],
    [
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      1
    ]
  ],
  "free_coordinates_one_based": [
    1,
    2,
    3
  ],
  "fixed_coordinate_values": [
    null,
    null,
    null,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "selected_rows_zero_based": [
    1,
    2,
    3,
    4
  ],
  "strong_rows_zero_based": [
    1,
    2,
    3,
    4,
    8
  ],
  "tetrahedron_normals": [
    [
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1
    ],
    [
      1,
      1,
      1
    ]
  ],
  "row_restrictions": [
    {
      "row": 0,
      "free_normal": [
        1,
        1,
        1
      ],
      "fixed_contribution": 8
    },
    {
      "row": 1,
      "free_normal": [
        -1,
        1,
        -1
      ],
      "fixed_contribution": -4
    },
    {
      "row": 2,
      "free_normal": [
        1,
        -1,
        -1
      ],
      "fixed_contribution": -4
    },
    {
      "row": 3,
      "free_normal": [
        -1,
        -1,
        1
      ],
      "fixed_contribution": -4
    },
    {
      "row": 4,
      "free_normal": [
        1,
        1,
        1
      ],
      "fixed_contribution": -4
    },
    {
      "row": 5,
      "free_normal": [
        -1,
        1,
        -1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 6,
      "free_normal": [
        1,
        -1,
        -1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 7,
      "free_normal": [
        -1,
        -1,
        1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 8,
      "free_normal": [
        1,
        1,
        1
      ],
      "fixed_contribution": -4
    },
    {
      "row": 9,
      "free_normal": [
        -1,
        1,
        -1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 10,
      "free_normal": [
        1,
        -1,
        -1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 11,
      "free_normal": [
        -1,
        -1,
        1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 12,
      "free_normal": [
        1,
        1,
        1
      ],
      "fixed_contribution": 0
    },
    {
      "row": 13,
      "free_normal": [
        -1,
        1,
        -1
      ],
      "fixed_contribution": 4
    },
    {
      "row": 14,
      "free_normal": [
        1,
        -1,
        -1
      ],
      "fixed_contribution": 4
    },
    {
      "row": 15,
      "free_normal": [
        -1,
        -1,
        1
      ],
      "fixed_contribution": 4
    }
  ],
  "face_vertices_original": [
    [
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "face_vertices_standard_chart": [
    [
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "hole_original_affine_coordinates": [
    0,
    0,
    0,
    -2,
    2,
    2,
    2,
    -2,
    2,
    2,
    2,
    2,
    2,
    2,
    2
  ],
  "hole_standard_chart": [
    1,
    1,
    1,
    0,
    2,
    2,
    2,
    0,
    2,
    2,
    2,
    2,
    2,
    2,
    2
  ],
  "hole_doubled_simplex_slacks": [
    26,
    2,
    2,
    2,
    2,
    10,
    10,
    10,
    2,
    10,
    10,
    10,
    10,
    18,
    18,
    18
  ],
  "split_coordinate_bounds": [
    [
      0,
      1
    ],
    [
      0,
      1
    ],
    [
      0,
      1
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      1
    ]
  ],
  "candidate_splits": 8,
  "split_rejections": [
    {
      "p": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "p",
      "row_index": 4,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        0,
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        1,
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "q",
      "row_index": 3,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        1,
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "q",
      "row_index": 1,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        0,
        1,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        1,
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "p",
      "row_index": 2,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        1,
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        0,
        1,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "q",
      "row_index": 2,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        1,
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "p",
      "row_index": 1,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        1,
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        0,
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "p",
      "row_index": 3,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    },
    {
      "p": [
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "q": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rejected_point": "q",
      "row_index": 4,
      "lhs": -4,
      "rhs": -3,
      "slack": -1
    }
  ]
}


==> anc/checks/test_manuscript_mutations.py <==
#!/usr/bin/env python3
"""Deliberately alter printed mathematics and require the release checker to reject it."""
from pathlib import Path
import argparse,importlib.util,json,tempfile,hashlib
parser=argparse.ArgumentParser();parser.add_argument('source',type=Path);parser.add_argument('--checker',type=Path,default=Path(__file__).with_name('check_manuscript.py'));parser.add_argument('--binding',type=Path,default=Path(__file__).with_name('manuscript_binding.json'));parser.add_argument('--output',type=Path);args=parser.parse_args()
spec=importlib.util.spec_from_file_location('manuscript_checker',args.checker);m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m)
text=m.load_source(args.source);baseline=m.check(args.source,args.binding)
mutations=[('matrix_sign', '1&1&1&1&1&1\\\\', '-1&1&1&1&1&1\\\\', 'computed'), ('determinant', '\\det=64', '\\det=63', 'computed'), ('affine_witness', 'x=(-n,-n,-n,n-3a,', 'x=(-n,-n,-n,n-2a,', 'computed'), ('concrete_witness', '(-3,-3,-3,0,-2,-2,2,-2,3,2,3)', '(-3,-3,-3,0,-1,-2,2,-2,3,2,3)', 'computed'), ('chart_coordinate', 'y=\\left(0,0,0,\\frac32', 'y=\\left(0,0,0,\\frac12', 'computed'), ('hole_lattice', 'h=(0,0,0,-2,2,2,2,-2', 'h=(1,0,0,-2,2,2,2,-2', 'computed'), ('quartet_profile', '\\text{rank three}&3N/8&N/2', '\\text{rank three}&N/8&N/2', 'computed'), ('weak_corner_separation', "\\|c-c'\\|_1>t_c+t_{c'}", "\\|c-c'\\|_1\\ge t_c+t_{c'}", 'reviewed-symbolic-guard'), ('ambient_lattice', '\\Lambda_n=(n+2\\Z)^d', '\\Lambda_n=(n+\\Z)^d', 'reviewed-symbolic-guard'), ('extra_critical_row', 'three rows have slack below $C$', 'four rows have slack below $C$', 'reviewed-symbolic-guard'), ('walsh_coefficient', '0&0,1&-3q', '0&0,1&-2q', 'computed'), ('comment_decoy', '(-3,-3,-3,0,-2,-2,2,-2,3,2,3)', '%\\[(-3,-3,-3,0,-2,-2,2,-2,3,2,3)\\]\n(-3,-3,-3,0,-1,-2,2,-2,3,2,3)', 'computed'), ('prose_corner_count', 'excludes at most\none choice', 'excludes at most\ntwo choices', 'reviewed-symbolic-guard'), ('prose_half_coordinate_count', 'has exactly two\nhalf-integer coordinates', 'has exactly three\nhalf-integer coordinates', 'reviewed-symbolic-guard'), ('marked_row_not_column', 'the marked column is $j=0$', 'the marked row is $j=0$', 'reviewed-symbolic-guard'), ('remark_smoothness', 'but is nonsmooth by the theorem', 'and is smooth by the theorem', 'reviewed-symbolic-guard'), ('macro_let', '\\newcommand{\\Z}{\\mathbb Z}', '\\newcommand{\\Z}{\\mathbb Z}\n\\let\\le\\ge', 'reviewed-symbolic-guard'), ('macro_renewcommand', '\\newcommand{\\Z}{\\mathbb Z}', '\\newcommand{\\Z}{\\mathbb Z}\n\\renewcommand{\\Z}{\\mathbb Q}', 'reviewed-symbolic-guard'), ('linear_functional_sign', '=-m+nz_i', '=-m-nz_i', 'reviewed-symbolic-guard'), ('fractional_class', 'both in $\\Z+\\tfrac12$', 'both in $\\Z+\\tfrac13$', 'reviewed-symbolic-guard')]
results=[]
with tempfile.TemporaryDirectory(prefix='hadamard-tex-mutations-') as td:
 p=Path(td)/'main.tex'
 # A harmless spacing change outside the numerical parser's fixed prose anchors.
 p.write_text(text.replace('t/2+1/4','t / 2 + 1/4'))
 m.check(p,args.binding)
 p.write_text('% harmless comment and ignored input: \\input{nonexistent.tex}\n'+text)
 m.check(p,args.binding)
 assert m.strip_comments(r'\% literal'+'\n')==r'\% literal'+'\n'
 assert m.strip_comments(r'\\% ignored'+'\n')==r'\\'
 for name,old,new,kind in mutations:
  assert old in text,(name,'source pattern absent')
  changed=text.replace(old,new,1);p.write_text(changed)
  try:m.check(p,args.binding)
  except Exception as e:
   message=str(e)
   assert not isinstance(e,(OSError,ImportError)),(name,'incidental infrastructure failure',message)
   if kind=='computed':assert 'Reviewed symbolic' not in message,(name,'semantic checker did not reject mutation')
   else:assert 'Reviewed symbolic' in message or 'fragment inventory' in message,(name,message)
   results.append({'mutation':name,'category':kind,'rejected':True,'reason':message,'mutated_source_sha256':hashlib.sha256(changed.encode()).hexdigest()})
  else:raise AssertionError('Mutation escaped: '+name)
report={'status':'PASS_MANUSCRIPT_MUTATION_CONTROLS','semantic_mutations_rejected':sum(r['category']=='computed' for r in results),'symbolic_mutations_rejected':sum(r['category']!='computed' for r in results),'harmless_spacing_control':'PASS','ignored_comment_input_and_escaped_percent_controls':'PASS','mutations':results,'scope':'Computed checks detect altered printed data. Symbolic guards detect changes requiring re-review; they do not by themselves decide theorem truth.'}
s=json.dumps(report,indent=2)+'\n'
if args.output:args.output.write_text(s)
print(s)


==> anc/claim-dependencies.json <==
{
  "status": "17_RETAINED_STATEMENTS_COMPLETE",
  "source_version": "v22",
  "scope": "All 17 numbered statements have proved formal counterparts. Statement hashes bind this ledger to the printed source; correspondence is a reviewed mathematical claim, not implied by hashes. Dependency labels describe written proof use, not the complete Lean dependency graph.",
  "claims": [
    {
      "number": "2.1",
      "type": "proposition",
      "label": "base:paley-counter",
      "source": "main.tex",
      "statement_sha256": "7957680d1628a9b1b34b59524096e4e9b6407363be04a7c72b5cdcff1eb4ed3c",
      "statement_tex": "\\begin{proposition}\\label{base:paley-counter}\nThere is a Hadamard simplex in dimension $11$ for which $P_{m,n}$ is nonintegral whenever $n<m<7n/3$ and $m-n\\equiv2\\pmod4$. In particular, $P_{5,3}$ is nonintegral.\n\\end{proposition}",
      "dependencies": [],
      "verification": "Complete Lean statement; printed witness, row products and determinant are independently recomputed.",
      "critical_assumptions_and_risks": "Use the affine source lattice, not ordinary integer coordinates; retain the parity congruence and strict parameter range.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.nonlattice_hadamard_truncation"
      ]
    },
    {
      "number": "2.2",
      "type": "lemma",
      "label": "base:small-sign-basis",
      "source": "main.tex",
      "statement_sha256": "e0c5380583bfffa2fedb05bf0dc6d10fd65433d8a28a2ce0b6f48bb42378be21",
      "statement_tex": "\\begin{lemma}\\label{base:small-sign-basis}\nLet $M$ be an invertible $k\\times k$ matrix with entries $\\pm1$, where\n$1\\le k\\le4$. If $|\\det M|=2^{k-1}$, then $M^{-1}q\\in\\Z^k$ for every vector\n$q$ with odd integer entries, and $2M^{-1}$ is integral. Every invertible\nsuch matrix with $k\\le3$ has this determinant magnitude. For $k=4$, the only\nother possibility is $|\\det M|=16$, in which case $MM^{\\mathsf T}=4I$.\n\\end{lemma}",
      "dependencies": [],
      "verification": "Complete Lean theorem for all real sign matrices of orders 1..4, including determinant classification, doubled inverse, odd/common-parity RHS integrality and the determinant-16 Gram identity. All normalized sign matrices are kernel-checked; arbitrary matrices and unbounded RHS are handled by proved transformations.",
      "critical_assumptions_and_risks": "Invertibility and positive order <=4 are explicit. The minimal determinant condition is necessary for the inverse/parity conclusion; the exceptional order-four case has magnitude 16.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.OrderFourSign.small_sign_basis",
        "HadamardPaper.OrderFourSign.inverse_maps_odd"
      ]
    },
    {
      "number": "2.3",
      "type": "theorem",
      "label": "base:integrality",
      "source": "main.tex",
      "statement_sha256": "066b59d6ed32c8f3ce203fec84ba9d917ca23aebb39c3e42c47f422de6fd99e4",
      "statement_tex": "\\begin{theorem}\\label{base:integrality}\nLet $\\Delta$ be any Hadamard simplex of dimension $d\\ge15$, and let $n,m$\nbe positive odd integers with $n<m<dn$. Then\n\\[\n m\\ge\\frac{d-5}{2}n\n \\quad\\Longrightarrow\\quad\n P_{m,n}=m\\Delta\\cap[-n,n]^d\n \\text{ is a lattice polytope in }\\Lambda_n=(n+2\\Z)^d.\n\\]\n\\end{theorem}",
      "dependencies": [
        "base:small-sign-basis"
      ],
      "verification": "Complete Lean theorem. The written proof follows the checked free-basis, linear-functional exclusion and common-parity chart argument, including the equality endpoint.",
      "critical_assumptions_and_risks": "The d=15,m=5n endpoint needs the equality argument; an ordinary-integer conclusion is insufficient.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_general_integrality"
      ]
    },
    {
      "number": "2.4",
      "type": "proposition",
      "label": "base:d7-integral",
      "source": "main.tex",
      "statement_sha256": "329294d4ee16eddb895cd52f8846c6e784a25c6072e78b3f5eef6cdc0d856d57",
      "statement_tex": "\\begin{proposition}\\label{base:d7-integral}\nEvery Hadamard truncation in dimension seven is a lattice polytope in\n$\\Lambda_n$ for positive odd $n<m<7n$.\n\\end{proposition}",
      "dependencies": [
        "base:integrality",
        "base:small-sign-basis"
      ],
      "verification": "Complete universal Lean theorem with a separate dimension-seven triple-agreement/frame proof, the dimension-independent exceptional-basis exclusion, and exact source-lattice transfer. Real marked matrices are included.",
      "critical_assumptions_and_risks": "Do not apply the d>=15 theorem directly in dimension seven; first prove the active-facet bound separately.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_dimension_seven_integrality"
      ]
    },
    {
      "number": "2.5",
      "type": "corollary",
      "label": "base:min-dimension",
      "source": "main.tex",
      "statement_sha256": "529dea6514f1534379c076ff6972bade7bcefbf5fe5a34c0ec4ebfdb392e51d2",
      "statement_tex": "\\begin{corollary}\\label{base:min-dimension}\nEleven is the least dimension admitting a nonintegral member under\nthe source assumptions.\n\\end{corollary}",
      "dependencies": [
        "base:paley-counter",
        "base:d7-integral"
      ],
      "verification": "Complete Lean IsLeast statement: actual Paley dimension-eleven nonintegrality and exclusion of every smaller admissible dimension via order divisibility and dimension-three/seven integrality.",
      "critical_assumptions_and_risks": "Minimum dimension in this family under source assumptions is not a claim of historical priority.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension"
      ]
    },
    {
      "number": "2.6",
      "type": "theorem",
      "label": "base:smoothness",
      "source": "main.tex",
      "statement_sha256": "8703b82788a12b454d1f997eeed2584de39838ed52c24387262ac5b4f5778513",
      "statement_tex": "\\begin{theorem}\\label{base:smoothness}\nFor any Hadamard simplex and positive odd $n<m<dn$, the polytope $P_{m,n}$ is smooth in $\\Lambda_n$ if and only if\n\\begin{equation}\\label{base:smoothness-equation}\n m>\\frac{d-1}{2}n\\qquad\\text{and}\\qquad m/n\\notin2\\Z+1.\n\\end{equation}\nThroughout the strict upper regime $m>(d-1)n/2$, it is a lattice polytope, including at the excluded resonance ratios.\n\\end{theorem}",
      "dependencies": [],
      "verification": "Complete intrinsic geometric smoothness equivalence for arbitrary real marked Hadamard matrices, plus upper-band integrality at resonances. Genuine facets, primitive lattice normals, facet exhaustion, active vertex bases, lower-band and resonance obstructions are proved.",
      "critical_assumptions_and_risks": "Both strict upper threshold and exclusion of odd resonance ratios are needed. Smoothness is in the source lattice.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_theorem_2_6"
      ]
    },
    {
      "number": "3.1",
      "type": "theorem",
      "label": "common:strict-cuts",
      "source": "main.tex",
      "statement_sha256": "fcc0f664736828383e4ba26fee256cfab7170a62a91fae238a79199cc8c46272",
      "statement_tex": "\\begin{theorem}[Strictly separated corner cuts]\\label{common:strict-cuts}\nLet $B=\\prod_{j=1}^d[0,\\ell_j]$ have positive integer side lengths. Let $\\mathcal C$ be a finite set of distinct corners, with nonnegative integer thresholds $t_c$. Suppose\n\\[\n \\|c-c'\\|_1>t_c+t_{c'}\\quad(c\\ne c').\n\\]\nIf the polytope\n\\[\n Q=\\{x\\in B:L_c(x)\\ge t_c\\text{ for all }c\\in\\mathcal C\\},\n \\qquad L_c(x)=\\sum_j|x_j-c_j|,\n\\]\nis nonempty, it is integral and has IDP.\n\\end{theorem}",
      "dependencies": [],
      "verification": "Complete Lean theorem: genuine unit exchanges, strict deficit descent, all-degree lattice decomposition, and actual finite-lattice convex-hull integrality for the rectangular real corner-cut polytope.",
      "critical_assumptions_and_risks": "Positive integer side lengths and strict L1 separation are the printed hypotheses. The affine corner cost is proved equal to the actual L1 distance on the box. A compiled weak-separation example is nonnormal. Nonemptiness is an explicit assumption in the manuscript.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.CornerCuts.strict_corner_cuts",
        "HadamardPaper.CornerCuts.Data.literal_region"
      ]
    },
    {
      "number": "3.2",
      "type": "corollary",
      "label": "common:upper-normality",
      "source": "main.tex",
      "statement_sha256": "c53ab0280f489e2e5e53230dc47598a03eb6c82d9f9182b88256c7785d81ab1d",
      "statement_tex": "\\begin{corollary}\\label{common:upper-normality}\nEvery admissible Hadamard truncation with $m>(d-1)n/2$ is normal. In particular, every smooth member of the source family is normal.\n\\end{corollary}",
      "dependencies": [
        "common:strict-cuts",
        "base:smoothness"
      ],
      "verification": "Complete upper-range normality and smooth-implies-normal consequence using intrinsic geometric smoothness and the exact source lattice, including arbitrary real marked matrices.",
      "critical_assumptions_and_risks": "The smoothness bridge uses genuine facets and integer lattice bases; it does not replace smoothness by the desired parameter criterion.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_corollary_3_2"
      ]
    },
    {
      "number": "3.3",
      "type": "proposition",
      "label": "common:nonnormal-example",
      "source": "main.tex",
      "statement_sha256": "76443a75cbb15fc182ad0828b68ddcae85005d801e234491d0d148f843f31bf1",
      "statement_tex": "\\begin{proposition}[An integral nonnormal member]\\label{common:nonnormal-example}\nFor the Sylvester simplex of dimension fifteen, $P_{5,1}$ is integral\nin $(1+2\\Z)^{15}$ and is not normal.\n\\end{proposition}",
      "dependencies": [
        "base:integrality"
      ],
      "verification": "Complete Lean proposition: the literal displayed 16-row matrix is identified with the universal Sylvester realization; the included integrality endpoint and the prior geometric hole proof establish both conclusions.",
      "critical_assumptions_and_risks": "The written proof uses Theorem 2.3 for integrality; the formal proof uses Theorem 4.8. Both concern the same actual polytope and source lattice.",
      "formal_dependencies": [
        "syl:all-orders"
      ],
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.IntegralNonnormal.integral_and_nonnormal"
      ]
    },
    {
      "number": "4.1",
      "type": "lemma",
      "label": "common:small-matrix",
      "source": "main.tex",
      "statement_sha256": "622f207fefc438f4b546fb900ebbeb6a945b6e748b77aa7778f940d5c3a7dbd0",
      "statement_tex": "\\begin{lemma}\\label{common:small-matrix}\nAn invertible sign matrix of order at most three has half-integral\ninverse and maps common-parity integer right-hand sides to integer\nsolutions. For an invertible matrix of order three, every inverse row\nhas exactly two nonzero entries, each equal to $\\pm1/2$.\n\\end{lemma}",
      "dependencies": [],
      "verification": "Complete statement for orders zero through three, arbitrary real sign matrices, unbounded common-parity integer RHS, doubled integral inverse, and the exact order-three inverse-row support.",
      "critical_assumptions_and_risks": "Retain invertibility and the signed/common-parity hypotheses; all three inverse/solution clauses are covered.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.PaperBoundaryBridges.lemma_4_1"
      ]
    },
    {
      "number": "4.2",
      "type": "lemma",
      "label": "common:slabs",
      "source": "main.tex",
      "statement_sha256": "a2eec51fb5538da9a625916bccc23fc410beb665f91f14fab6549220c2ee94e7",
      "statement_tex": "\\begin{lemma}[Three-slab feasibility]\\label{common:slabs}\nLet $B$ be a bounded box with integer endpoints and let $a_i$ be sign\nvectors, $1\\le i\\le r,\\ 0\\le r\\le3$. Suppose the integers $\\ell_i$ have a\ncommon parity and the integers $u_i$ have a common parity. If\n\\[\n R=B\\cap\\{y:\\ell_i\\le a_i\\cdot y\\le u_i,\\ 1\\le i\\le r\\}\n\\]\nis nonempty, it contains an integer point. Every nonintegral vertex of $R$ has exactly two noninteger coordinates,\nboth in $\\Z+\\tfrac12$. If the lower\nand upper endpoint parity classes agree, every vertex is integral.\n\\end{lemma}",
      "dependencies": [
        "common:small-matrix"
      ],
      "verification": "Complete Lean coverage of the actual integer box/slab statement: optimal extreme-point existence, active free-coordinate rank, vertex classification, common-parity integrality and integer point existence, for zero through three slabs.",
      "critical_assumptions_and_risks": "Lower and upper endpoint families have separate common parities. Equal classes cover zero widths; different classes imply positive odd widths. No full-dimensionality premise.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HalfIntegralGeometry.System.vertex_form",
        "HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints",
        "HadamardPaper.GeometricRounding.three_slab_integer_point"
      ]
    },
    {
      "number": "4.3",
      "type": "lemma",
      "label": "common:rounding",
      "source": "main.tex",
      "statement_sha256": "1692c80911c89ce5f9f78f8b5ccbc91ddccf3340e280b79e7cfc77e3224b3f3d",
      "statement_tex": "\\begin{lemma}[Rounding estimate]\\label{common:rounding}\nSuppose a three-slab system as in Lemma~\\ref{common:slabs}, restricted to\n$B(a)$, contains $a\\in\\R^d$. There is a feasible integer $p$ with\n$\\|p-a\\|_1\\le t/2+1/4$, where $t$ is the number of noninteger coordinates of $a$.\n\\end{lemma}",
      "dependencies": [
        "common:slabs"
      ],
      "verification": "Complete arbitrary-centre objective-controlled rounding bound t/2+1/4 on the actual floor/ceiling box.",
      "critical_assumptions_and_risks": "t is the actual count of noninteger coordinates; the selected vertex minimizes the required affine objective. The feasible integer point is constructed, not supplied as a hypothesis.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.ObjectiveRounding.objective_controlled_rounding"
      ]
    },
    {
      "number": "4.4",
      "type": "theorem",
      "label": "common:extraction",
      "source": "main.tex",
      "statement_sha256": "e84360e4f2b989ef8502a3f79aaf6650f5e6b534fe0109114fadeaba0b0b55c8",
      "statement_tex": "\\begin{theorem}[Direct extraction]\\label{common:extraction}\nLet $d\\ge2$, let $n$ be a positive integer, and let\n\\[\n Q=\\{y\\in[0,n]^d:a_i\\cdot y\\ge b_i\\ \\forall i\\},\n\\]\nwhere the $a_i$ are sign vectors and the integer $b_i$ have a common\nparity. Put $C=\\lfloor d/2\\rfloor$. If at every box point at most\nthree rows have slack below $C$, then $Q$ is integral and has IDP.\n\\end{theorem}",
      "dependencies": [
        "common:rounding"
      ],
      "verification": "Complete Lean theorem for finite signed-row systems: the actual real polytope equals the convex hull of its finite lattice set, and every lattice point of every positive integer scalar dilate decomposes.",
      "critical_assumptions_and_risks": "d>=2, n positive, common integer RHS parity and at most three rows with slack below floor(d/2) at every box point. Integrality uses a direct active-parity and compact-convex proof rather than the written denominator argument.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.DirectExtraction.direct_extraction_theorem"
      ]
    },
    {
      "number": "4.5",
      "type": "lemma",
      "label": "common:general-quartet",
      "source": "main.tex",
      "statement_sha256": "e540bea6189edd1b4924471d592ba5806d3ca803b940d48bc69e6460d64c22a4",
      "statement_tex": "\\begin{lemma}\\label{common:general-quartet}\nFor four distinct simplex rows in any marked Hadamard realization,\n$\\|v_1+v_2+v_3+v_4\\|_1\\le2(d-3)$.\n\\end{lemma}",
      "dependencies": [],
      "verification": "Complete universal Lean norm bound from sign rows and the specified Gram equations.",
      "critical_assumptions_and_risks": "Retain the marked-column saving and deletion; four rows must be distinct and have Hadamard Gram data.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.quartet_l1_bound"
      ]
    },
    {
      "number": "4.6",
      "type": "theorem",
      "label": "syl:generic",
      "source": "main.tex",
      "statement_sha256": "25f5f90bf691ad5a80348c1c252083fd614d632b744e847eae6e4a36b6d2c702",
      "statement_tex": "\\begin{theorem}\\label{syl:generic}\nFor every marked real Hadamard realization of order $N\\ge8$, with\n$d=N-1$, the truncation $P_{m,n}$ is integral and normal whenever\n$m\\ge(d-3)n/2+d-1$.\n\\end{theorem}",
      "dependencies": [
        "common:general-quartet",
        "common:extraction"
      ],
      "verification": "Complete Lean theorem, including a headline on the entries of a real Hadamard matrix, arbitrary marked columns, normalized parity, quartet contradiction, actual simplex/half-space equivalence, and source-lattice transfer in every positive degree.",
      "critical_assumptions_and_risks": "The formal result is stronger in parameter range than the printed statement; the literal source-domain specialization is provided as theorem_4_6_source_range.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_marked_generic_normality"
      ]
    },
    {
      "number": "4.7",
      "type": "lemma",
      "label": "common:quartets",
      "source": "main.tex",
      "statement_sha256": "28d0d19b0a8604cc48bf5ea0cbf86d30a2ff6e17f923798286f523a0177c25c6",
      "statement_tex": "\\begin{lemma}[Sylvester quartets]\\label{common:quartets}\nFor four distinct normalized rows, the absolute spatial coordinate\nsums have one of the profiles\n\\[\n \\begin{array}{c|ccc|c}\n &0&2&4&\\text{total weight}\\\\ \\hline\n \\text{rank three}&3N/8&N/2&N/8-1&3N/2-4\\\\\n \\text{closed}&3N/4&0&N/4-1&N-4 .\n \\end{array}\n\\]\n\\end{lemma}",
      "dependencies": [],
      "verification": "Complete universal two-profile theorem from character orthogonality, with the marked column removed.",
      "critical_assumptions_and_risks": "The closed/nonclosed test is the vanishing of the sum of the four labels. Counts are equivalent integer-scaled identities.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.SylvesterCharacters.spatial_profiles"
      ]
    },
    {
      "number": "4.8",
      "type": "theorem",
      "label": "syl:all-orders",
      "source": "main.tex",
      "statement_sha256": "3cd5a1ac070e7aed8c0faf442177fa7d00b1cb8c84557301aabffc88601de956",
      "statement_tex": "\\begin{theorem}[Sharp Sylvester integrality and all-order normality]\n\\label{syl:all-orders}\nLet $N=2^k\\ge16$ and $\\rho=3N/8-1$. For every marked column of every matrix in the signed row/column\nequivalence class of the Sylvester matrix, and positive odd source\nparameters $n<m<(N-1)n$,\n\\[\n m\\ge\\rho n\\ \\Longrightarrow\\ P_{m,n}\\text{ is integral},\\qquad\n m\\ge\\rho n+N-2\\ \\Longrightarrow\\ P_{m,n}\\text{ is normal}.\n\\]\nFor every positive odd $n$, the preceding admissible value\n$m=\\rho n-2$ has an explicit nonlattice vertex. Thus $\\rho$ is the\nsharp coefficient for a uniform upper integrality band; this does\nnot classify all smaller parameters.\n\\end{theorem}",
      "dependencies": [
        "common:quartets",
        "common:small-matrix",
        "common:extraction",
        "syl:generic"
      ],
      "verification": "Complete Lean coverage: integrality including equality, normality at every positive degree, the universal rho*n-2 nonlattice extreme-point construction, admissibility/oddness, every smaller uniform coefficient ruled out, and transfer to every marked column in the signed equivalence class.",
      "critical_assumptions_and_risks": "The fixed four-bit certificates are connected to arbitrary tail length by character orthogonality. The actual real convex hull, source lattice and scalar dilates are used. The formal parameter 2^(4+k), k>=0, covers exactly all orders >=16.",
      "formal_status": "COMPLETE",
      "lean_declarations": [
        "HadamardPaper.SylvesterCharacters.marked_all_order_bounds",
        "HadamardPaper.SylvesterCharacters.marked_uniform_sharpness",
        "HadamardPaper.SylvesterCharacters.sharpParameter_admissible",
        "HadamardPaper.SylvesterCharacters.sharpParameter_formula"
      ]
    }
  ],
  "formal_coverage_definition": "Every clause of each numbered statement has a formal counterpart; not every prose sentence or written derivation is translated verbatim."
}


==> anc/lean/Audit.lean <==
import Hadamard

#print axioms HadamardPaper.CornerCuts.Data.coordinate_bounds
#print axioms HadamardPaper.CornerCuts.Data.triangle
#print axioms HadamardPaper.CornerCuts.Data.unique_bad
#print axioms HadamardPaper.CornerCuts.Data.deficit_single
#print axioms HadamardPaper.CornerCuts.Data.deficit_zero
#print axioms HadamardPaper.CornerCuts.Data.cost_step
#print axioms HadamardPaper.CornerCuts.Data.cost_sub_step
#print axioms HadamardPaper.CornerCuts.Data.exchange_box
#print axioms HadamardPaper.CornerCuts.Data.improving_coordinate
#print axioms HadamardPaper.CornerCuts.Data.improving_different_coordinate
#print axioms HadamardPaper.CornerCuts.Data.exchange
#print axioms HadamardPaper.CornerCuts.integer_box_split
#print axioms HadamardPaper.CornerCuts.Data.sum_cost
#print axioms HadamardPaper.CornerCuts.sum_pair_replace
#print axioms HadamardPaper.CornerCuts.Data.integer_decomposition
#print axioms HadamardPaper.CornerCuts.Data.realCost_l1
#print axioms HadamardPaper.CornerCuts.Data.distance_l1
#print axioms HadamardPaper.CornerCuts.Data.realCost_cast
#print axioms HadamardPaper.CornerCuts.Data.real_triangle
#print axioms HadamardPaper.CornerCuts.Data.cost_affine
#print axioms HadamardPaper.CornerCuts.Data.slope_sign
#print axioms HadamardPaper.CornerCuts.Data.dot_upper
#print axioms HadamardPaper.CornerCuts.Data.region_eq_slabs
#print axioms HadamardPaper.CornerCuts.Data.compact_region
#print axioms HadamardPaper.CornerCuts.Data.convex_region
#print axioms HadamardPaper.CornerCuts.Data.vertex_integral
#print axioms HadamardPaper.CornerCuts.Data.finite_latticePoints
#print axioms HadamardPaper.CornerCuts.Data.convexHull_latticePoints
#print axioms HadamardPaper.CornerCuts.Data.idp
#print axioms HadamardPaper.CornerCuts.strict_corner_cuts
#print axioms HadamardPaper.CornerCuts.Data.literal_region
#print axioms HadamardPaper.HadamardRealization.Rows.corner_slope
#print axioms HadamardPaper.HadamardRealization.Rows.corner_base
#print axioms HadamardPaper.HadamardRealization.Rows.corner_distance
#print axioms HadamardPaper.HadamardRealization.Rows.corner_threshold_twice
#print axioms HadamardPaper.HadamardRealization.Rows.corner_chart
#print axioms HadamardPaper.HadamardRealization.Rows.corner_region
#print axioms HadamardPaper.HadamardRealization.upper_regime_normality
#print axioms HadamardPaper.HadamardRealization.real_upper_regime_normality
#print axioms HadamardPaper.HadamardRealization.unit_scale_band
#print axioms HadamardPaper.HadamardRealization.dim_three_integral_normal
#print axioms HadamardPaper.HadamardRealization.Rows.three_agree
#print axioms HadamardPaper.HadamardRealization.Rows.no_five_tight_seven
#print axioms HadamardPaper.HadamardRealization.Rows.seven_free_bound
#print axioms HadamardPaper.DirectExtraction.dot_center
#print axioms HadamardPaper.DirectExtraction.degree_center_mem
#print axioms HadamardPaper.DirectExtraction.factor_slab_contains_center
#print axioms HadamardPaper.DirectExtraction.signed_row_error
#print axioms HadamardPaper.DirectExtraction.factor_upper_parity
#print axioms HadamardPaper.DirectExtraction.extract
#print axioms HadamardPaper.DirectExtraction.integer_decomposition
#print axioms HadamardPaper.HadamardRealization.four_sum_values
#print axioms HadamardPaper.HadamardRealization.four_gram_sums
#print axioms HadamardPaper.HadamardRealization.oriented_zero_count
#print axioms HadamardPaper.HadamardRealization.four_orthogonal_sum_square
#print axioms HadamardPaper.HadamardRealization.oriented_free_sums
#print axioms HadamardPaper.HadamardRealization.oriented_free_negative
#print axioms HadamardPaper.HadamardRealization.oriented_exception_impossible
#print axioms HadamardPaper.HadamardRealization.four_orthogonal_det
#print axioms HadamardPaper.HadamardRealization.exceptional_no_large_column
#print axioms HadamardPaper.HadamardRealization.exceptional_basis_impossible
#print axioms HadamardPaper.ExtractionArithmetic.integer_slack
#print axioms HadamardPaper.ExtractionArithmetic.two_factor_row
#print axioms HadamardPaper.ExtractionArithmetic.rounding_factor_box
#print axioms HadamardPaper.ExtractionArithmetic.dimension_error_bound
#print axioms HadamardPaper.ExtractionArithmetic.signed_row_parity
#print axioms HadamardPaper.DirectExtraction.signed_box_upper
#print axioms HadamardPaper.DirectExtraction.asSlabs_region
#print axioms HadamardPaper.DirectExtraction.extreme_points_integral
#print axioms HadamardPaper.DirectExtraction.mem_degree_iff_dilate
#print axioms HadamardPaper.DirectExtraction.polytope_idp
#print axioms HadamardPaper.DirectExtraction.polytope_convex
#print axioms HadamardPaper.DirectExtraction.finite_latticePoints
#print axioms HadamardPaper.DirectExtraction.polytope_eq_convexHull_latticePoints
#print axioms HadamardPaper.DirectExtraction.direct_extraction_theorem
#print axioms HadamardPaper.FacetGeometry.facet_of_strict_witness
#print axioms HadamardPaper.HadamardRealization.Rows.facet_normal_ne_zero
#print axioms HadamardPaper.HadamardRealization.Rows.genuine_facet
#print axioms HadamardPaper.HadamardRealization.free_card_from_five_rows
#print axioms HadamardPaper.HadamardRealization.Rows.integrality_free_bound
#print axioms HadamardPaper.HadamardRealization.Rows.vertex_integral_four
#print axioms HadamardPaper.HadamardRealization.Rows.integral_of_normalized_vertices
#print axioms HadamardPaper.HadamardRealization.general_integrality
#print axioms HadamardPaper.HadamardRealization.dimension_seven_integrality
#print axioms HadamardPaper.HadamardRealization.minimum_dimension_lower_bound
#print axioms HadamardPaper.HadamardRealization.real_general_integrality
#print axioms HadamardPaper.HadamardRealization.real_dimension_seven_integrality
#print axioms HadamardPaper.HadamardRealization.paleySigns_cast
#print axioms HadamardPaper.HadamardRealization.paleyRows_paper
#print axioms HadamardPaper.HadamardRealization.dimension_eleven_nonintegral
#print axioms HadamardPaper.HadamardRealization.minimum_nonintegral_dimension
#print axioms HadamardPaper.GeometricRounding.few_slab_corners
#print axioms HadamardPaper.GeometricRounding.round_half_point
#print axioms HadamardPaper.GeometricRounding.round_vertex
#print axioms HadamardPaper.GeometricRounding.three_slab_integer_point
#print axioms HadamardPaper.HadamardRealization.Rows.sign_sq
#print axioms HadamardPaper.HadamardRealization.Rows.normalized_row_sum
#print axioms HadamardPaper.HadamardRealization.Rows.normalization_image
#print axioms HadamardPaper.HadamardRealization.normalized_chart_arithmetic
#print axioms HadamardPaper.HadamardRealization.Rows.full_hadamard
#print axioms HadamardPaper.HadamardRealization.Rows.sum_rows
#print axioms HadamardPaper.HadamardRealization.Rows.col_gram
#print axioms HadamardPaper.HadamardRealization.Rows.order_four
#print axioms HadamardPaper.HadamardRealization.Rows.gram_real
#print axioms HadamardPaper.HadamardRealization.Rows.sum_rows_real
#print axioms HadamardPaper.HadamardRealization.Rows.frame
#print axioms HadamardPaper.HadamardRealization.Rows.sum_dots
#print axioms HadamardPaper.HadamardRealization.Rows.simplex_halfspaces
#print axioms HadamardPaper.HadamardRealization.Rows.paper_eq_truncation
#print axioms HadamardPaper.HalfIntegralGeometry.half_eq_floor_or
#print axioms HadamardPaper.HalfIntegralGeometry.two_half_form
#print axioms HadamardPaper.HalfIntegralGeometry.System.vertex_form
#print axioms HadamardPaper.IntegralNonnormal.encode_bijective
#print axioms HadamardPaper.IntegralNonnormal.H_hadamard
#print axioms HadamardPaper.IntegralNonnormal.integer_character_table
#print axioms HadamardPaper.IntegralNonnormal.explicit_normals
#print axioms HadamardPaper.IntegralNonnormal.explicit_polytope
#print axioms HadamardPaper.IntegralNonnormal.integral_dimension_fifteen
#print axioms HadamardPaper.IntegralNonnormal.integral_and_nonnormal
#print axioms HadamardPaper.HadamardRealization.sum_except
#print axioms HadamardPaper.HadamardRealization.marked_generic_normality
#print axioms HadamardPaper.HadamardRealization.real_hadamard_integer_encoding
#print axioms HadamardPaper.SylvesterCharacters.character_add_right
#print axioms HadamardPaper.SylvesterCharacters.marked_signed_equivalence
#print axioms HadamardPaper.SylvesterCharacters.marked_all_order_bounds
#print axioms HadamardPaper.SylvesterCharacters.sharpParameter_formula
#print axioms HadamardPaper.SylvesterCharacters.uniform_sharpness_from_witness
#print axioms HadamardPaper.SylvesterCharacters.marked_uniform_sharpness
#print axioms HadamardPaper.ObjectiveRounding.objective_apply
#print axioms HadamardPaper.ObjectiveRounding.cost_difference
#print axioms HadamardPaper.ObjectiveRounding.cost_le_of_objective_le
#print axioms HadamardPaper.ObjectiveRounding.cost_center
#print axioms HadamardPaper.ObjectiveRounding.integer_coordinate_cost
#print axioms HadamardPaper.ObjectiveRounding.integer_box_cost
#print axioms HadamardPaper.ObjectiveRounding.two_coordinate_linear_bound
#print axioms HadamardPaper.ObjectiveRounding.half_moved_in_rounding_box
#print axioms HadamardPaper.ObjectiveRounding.frac_zero_outside
#print axioms HadamardPaper.ObjectiveRounding.center_cost_bound
#print axioms HadamardPaper.ObjectiveRounding.charged_center_cost_bound
#print axioms HadamardPaper.ObjectiveRounding.objective_controlled_rounding
#print axioms HadamardPaper.OrderFourSign.normalized_certificate
#print axioms HadamardPaper.OrderFourSign.signs_square
#print axioms HadamardPaper.OrderFourSign.normalized_canonical
#print axioms HadamardPaper.OrderFourSign.diagonal_involutions
#print axioms HadamardPaper.OrderFourSign.normalization_det
#print axioms HadamardPaper.OrderFourSign.normalization_inverse
#print axioms HadamardPaper.OrderFourSign.transfer_certificate
#print axioms HadamardPaper.OrderFourSign.gram_of_normalized
#print axioms HadamardPaper.OrderFourSign.sign_classification
#print axioms HadamardPaper.OrderFourSign.certificate_inverse
#print axioms HadamardPaper.OrderFourSign.certificate_integral_solution
#print axioms HadamardPaper.OrderFourSign.small_sign_basis
#print axioms HadamardPaper.OrderFourSign.inverse_maps_odd
#print axioms HadamardPaper.dot_mix
#print axioms HadamardPaper.normals_gram
#print axioms HadamardPaper.normals_sign
#print axioms HadamardPaper.witness_products
#print axioms HadamardPaper.witness_feasible
#print axioms HadamardPaper.tight_left
#print axioms HadamardPaper.active_unique
#print axioms HadamardPaper.witness_extreme
#print axioms HadamardPaper.witness_not_lattice
#print axioms HadamardPaper.counterexample_5_3
#print axioms HadamardPaper.paper_subset_truncation
#print axioms HadamardPaper.witness_in_hull
#print axioms HadamardPaper.parametric_counterexample
#print axioms HadamardPaper.normals_affineIndependent
#print axioms HadamardPaper.proposition_2_1
#print axioms HadamardPaper.main_counterexample
#print axioms HadamardPaper.nonlattice_hadamard_truncation
#print axioms HadamardPaper.PaperBoundaryBridges.sourceDual_pairing
#print axioms HadamardPaper.PaperBoundaryBridges.sourceDual_primitive_iff
#print axioms HadamardPaper.PaperBoundaryBridges.sourceDual_chart_difference
#print axioms HadamardPaper.PaperBoundaryBridges.source_halfspace_pullback
#print axioms HadamardPaper.PaperBoundaryBridges.source_hyperplane_pullback
#print axioms HadamardPaper.PaperBoundaryBridges.small_matrix_all_orders
#print axioms HadamardPaper.PaperBoundaryBridges.lemma_4_1
#print axioms HadamardPaper.ParityRounding.excluded_corner_unique
#print axioms HadamardPaper.ParityRounding.three_slab_rounding
#print axioms HadamardPaper.ParityRounding.rounding_cost_bound
#print axioms HadamardPaper.PolyhedralGeometry.exists_minimizing_extreme
#print axioms HadamardPaper.PolyhedralGeometry.eventually_feasible_direction
#print axioms HadamardPaper.PolyhedralGeometry.active_kernel_zero
#print axioms HadamardPaper.PolyhedralGeometry.exists_invertible_rows
#print axioms HadamardPaper.HadamardRealization.cube_dot_lower
#print axioms HadamardPaper.HadamardRealization.critical_card_from_quartet
#print axioms HadamardPaper.HadamardRealization.generic_normality
#print axioms HadamardPaper.HadamardRealization.cube_equality_free
#print axioms HadamardPaper.HadamardRealization.free_card_from_quartet
#print axioms HadamardPaper.HadamardRealization.vertex_integral_of_free_parity
#print axioms HadamardPaper.HadamardRealization.real_marked_generic_normality
#print axioms HadamardPaper.HadamardRealization.theorem_4_6_source_range
#print axioms HadamardPaper.HadamardRealization.paper_is_literal_dilate
#print axioms HadamardPaper.HadamardRealization.isHadamard_int_cast
#print axioms HadamardPaper.HadamardRealization.realPaper_full
#print axioms HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension
#print axioms HadamardPaper.RealSlabRounding.row_value
#print axioms HadamardPaper.RealSlabRounding.rounded_row
#print axioms HadamardPaper.RealSlabRounding.integer_half_bounds
#print axioms HadamardPaper.RealSlabRounding.round_two_half_coordinates
#print axioms HadamardPaper.four_sign_coordinate
#print axioms HadamardPaper.five_sign_coordinate
#print axioms HadamardPaper.sum_square_gram
#print axioms HadamardPaper.quartet_l1_bound
#print axioms HadamardPaper.five_row_l1_bound
#print axioms HadamardPaper.SourceChart.signedEquiv_lattice
#print axioms HadamardPaper.SourceChart.signedEquiv_symm_lattice
#print axioms HadamardPaper.SourceChart.integral_linear_image
#print axioms HadamardPaper.SourceChart.normal_linear_image
#print axioms HadamardPaper.SourceChart.signed_integral_normal_iff
#print axioms HadamardPaper.HadamardRealization.signed_truncation_image
#print axioms HadamardPaper.HadamardRealization.signed_paper_image
#print axioms HadamardPaper.HadamardRealization.extreme_linear_image
#print axioms HadamardPaper.HadamardRealization.extreme_not_integral
#print axioms HadamardPaper.SlabGeometry.dotMap_apply
#print axioms HadamardPaper.SlabGeometry.System.mem_region
#print axioms HadamardPaper.SlabGeometry.System.isClosed_region
#print axioms HadamardPaper.SlabGeometry.System.isCompact_region
#print axioms HadamardPaper.SlabGeometry.System.exists_optimal_vertex
#print axioms HadamardPaper.SlabGeometry.System.dot_extend
#print axioms HadamardPaper.SlabGeometry.System.free_kernel_zero
#print axioms HadamardPaper.SlabGeometry.System.free_card_le_active
#print axioms HadamardPaper.SlabGeometry.System.outside_free_eq_floor
#print axioms HadamardPaper.SlabGeometry.System.active_value
#print axioms HadamardPaper.SlabGeometry.System.active_free_equation
#print axioms HadamardPaper.SlabGeometry.System.vertex_free_system
#print axioms HadamardPaper.SlabGeometry.small_real_half_integral
#print axioms HadamardPaper.SlabGeometry.System.vertex_half_integral
#print axioms HadamardPaper.SlabGeometry.small_real_integral
#print axioms HadamardPaper.SlabGeometry.System.fixedValue_parity
#print axioms HadamardPaper.SlabGeometry.System.vertex_integral_of_active_parity
#print axioms HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints
#print axioms HadamardPaper.SmallSignMatrices.order_three_certificate
#print axioms HadamardPaper.SmallSignMatrices.small_certificate
#print axioms HadamardPaper.SmallSignMatrices.even_weighted_sum
#print axioms HadamardPaper.SmallSignMatrices.cast_certificate
#print axioms HadamardPaper.SmallSignMatrices.half_integral_solution
#print axioms HadamardPaper.SmallSignMatrices.integral_solution
#print axioms HadamardPaper.SmallSignMatrices.represent_sign_matrix
#print axioms HadamardPaper.SmallSignMatrices.cast_det
#print axioms HadamardPaper.SmallSignMatrices.twice_inverse_real
#print axioms HadamardPaper.SmallSignMatrices.small_inverse_half_integral
#print axioms HadamardPaper.SmallSignMatrices.small_sign_integral_solution
#print axioms HadamardPaper.SmallSignMatrices.order_three_inverse_rows
#print axioms HadamardPaper.SmoothBasis.signed_coordinate_replacement
#print axioms HadamardPaper.HadamardRealization.Rows.smooth_implies_upper
#print axioms HadamardPaper.HadamardRealization.Rows.smooth_implies_normal
#print axioms HadamardPaper.FacetGeometry.tangent_annihilated
#print axioms HadamardPaper.FacetGeometry.exists_active_at_patch
#print axioms HadamardPaper.FacetGeometry.primitive_of_kernel_inclusion
#print axioms HadamardPaper.FacetGeometry.primitive_facet_exhaustion
#print axioms HadamardPaper.HadamardRealization.Rows.facet_exhaustion
#print axioms HadamardPaper.HadamardRealization.Rows.facet_presentation
#print axioms HadamardPaper.HadamardRealization.Rows.pair_cube_bound
#print axioms HadamardPaper.HadamardRealization.Rows.upper_unique_active
#print axioms HadamardPaper.HadamardRealization.Rows.lower_pair_witness
#print axioms HadamardPaper.HadamardRealization.Rows.simplex_facet_witness
#print axioms HadamardPaper.HadamardRealization.Rows.cube_facet_witness
#print axioms HadamardPaper.HadamardRealization.Rows.facet_primitive
#print axioms HadamardPaper.HadamardRealization.Rows.isCompact_truncation
#print axioms HadamardPaper.HadamardRealization.Rows.lower_pair_vertex
#print axioms HadamardPaper.HadamardRealization.Rows.incidentEquiv_val
#print axioms HadamardPaper.HadamardRealization.Rows.smooth_iff_intrinsic
#print axioms HadamardPaper.HadamardRealization.smoothness_criterion
#print axioms HadamardPaper.HadamardRealization.smooth_normality
#print axioms HadamardPaper.HadamardRealization.real_smoothness_criterion
#print axioms HadamardPaper.HadamardRealization.real_smooth_normality
#print axioms HadamardPaper.HadamardRealization.Rows.row_injective
#print axioms HadamardPaper.HadamardRealization.Rows.row_ne_single
#print axioms HadamardPaper.HadamardRealization.Rows.facetNormal_injective
#print axioms HadamardPaper.SmoothParity.basis_not_congruent_mod_two
#print axioms HadamardPaper.SmoothParity.basis_not_two_sign_vectors
#print axioms HadamardPaper.HadamardRealization.cube_corner_extreme
#print axioms HadamardPaper.HadamardRealization.Rows.resonant_corner
#print axioms HadamardPaper.HadamardRealization.Rows.corner_tight_resonant
#print axioms HadamardPaper.HadamardRealization.Rows.smooth_nonresonant
#print axioms HadamardPaper.HadamardRealization.theorem_2_6
#print axioms HadamardPaper.HadamardRealization.corollary_3_2
#print axioms HadamardPaper.HadamardRealization.real_theorem_2_6
#print axioms HadamardPaper.HadamardRealization.real_corollary_3_2
#print axioms HadamardPaper.HadamardRealization.cubeIndex_injective
#print axioms HadamardPaper.HadamardRealization.Rows.cubeIndex_normal
#print axioms HadamardPaper.HadamardRealization.Rows.cubeIndex_incident
#print axioms HadamardPaper.HadamardRealization.Rows.not_free_bound
#print axioms HadamardPaper.HadamardRealization.Rows.upper_vertex_basis
#print axioms HadamardPaper.HadamardRealization.Rows.smooth_iff
#print axioms HadamardPaper.HadamardRealization.resonant_iff_odd_ratio
#print axioms HadamardPaper.HadamardRealization.Rows.dot_cube_upper
#print axioms HadamardPaper.HadamardRealization.Rows.sourceSlabs_region
#print axioms HadamardPaper.HadamardRealization.Rows.sourceSlabs_active
#print axioms HadamardPaper.HadamardRealization.Rows.upper_free_card
#print axioms HadamardPaper.SourceChart.chart_inverse
#print axioms HadamardPaper.SourceChart.chart_inverse'
#print axioms HadamardPaper.SourceChart.chart_lattice
#print axioms HadamardPaper.SourceChart.dot_fromChart
#print axioms HadamardPaper.SourceChart.chart_region
#print axioms HadamardPaper.SourceChart.chart_image
#print axioms HadamardPaper.SourceChart.chart_degree
#print axioms HadamardPaper.SourceChart.transfer
#print axioms HadamardPaper.SylvesterCharacters.split_character
#print axioms HadamardPaper.SylvesterCharacters.split_zero
#print axioms HadamardPaper.SylvesterCharacters.base_certificates
#print axioms HadamardPaper.SylvesterCharacters.full_pattern_sum
#print axioms HadamardPaper.SylvesterCharacters.full_correction_sum
#print axioms HadamardPaper.SylvesterCharacters.bitSign_add
#print axioms HadamardPaper.SylvesterCharacters.bitSign_sum
#print axioms HadamardPaper.SylvesterCharacters.bitSign_zero
#print axioms HadamardPaper.SylvesterCharacters.character_zero
#print axioms HadamardPaper.SylvesterCharacters.character_at_zero
#print axioms HadamardPaper.SylvesterCharacters.character_add
#print axioms HadamardPaper.SylvesterCharacters.character_comm
#print axioms HadamardPaper.SylvesterCharacters.label_add_self
#print axioms HadamardPaper.SylvesterCharacters.character_sq
#print axioms HadamardPaper.SylvesterCharacters.character_sign
#print axioms HadamardPaper.SylvesterCharacters.label_card
#print axioms HadamardPaper.SylvesterCharacters.character_sum
#print axioms HadamardPaper.SylvesterCharacters.add_eq_zero_iff
#print axioms HadamardPaper.SylvesterCharacters.character_orthogonal
#print axioms HadamardPaper.SylvesterHole.normals_gram
#print axioms HadamardPaper.SylvesterHole.paper_halfspaces
#print axioms HadamardPaper.SylvesterHole.center_in_polytope
#print axioms HadamardPaper.SylvesterHole.hole_in_degree_two_lattice
#print axioms HadamardPaper.SylvesterHole.unit_point_sign
#print axioms HadamardPaper.SylvesterHole.no_lattice_split
#print axioms HadamardPaper.SylvesterHole.nonnormal_witness
#print axioms HadamardPaper.SylvesterCharacters.all_order_integrality
#print axioms HadamardPaper.SylvesterCharacters.spatial_count_relation
#print axioms HadamardPaper.SylvesterCharacters.spatial_profiles
#print axioms HadamardPaper.SylvesterCharacters.four_profile_identity
#print axioms HadamardPaper.SylvesterCharacters.quartet_pair_sum
#print axioms HadamardPaper.SylvesterCharacters.quartet_product_sum
#print axioms HadamardPaper.SylvesterCharacters.full_quartet_profiles
#print axioms HadamardPaper.SylvesterCharacters.weight_zero
#print axioms HadamardPaper.SylvesterCharacters.sum_except_zero
#print axioms HadamardPaper.SylvesterCharacters.spatial_quartet_bound
#print axioms HadamardPaper.SylvesterCharacters.rows_quartet_bound
#print axioms HadamardPaper.SylvesterCharacters.normalized_quartet_bound
#print axioms HadamardPaper.SylvesterCharacters.all_order_normality
#print axioms HadamardPaper.SylvesterCharacters.activeMatrix_det
#print axioms HadamardPaper.SylvesterCharacters.activeMatrix_kernel
#print axioms HadamardPaper.SylvesterCharacters.active_coefficient
#print axioms HadamardPaper.SylvesterCharacters.sum_supported_free
#print axioms HadamardPaper.SylvesterCharacters.witness_other_boundary
#print axioms HadamardPaper.SylvesterCharacters.tight_lower
#print axioms HadamardPaper.SylvesterCharacters.witness_extreme
#print axioms HadamardPaper.SylvesterCharacters.witness_not_lattice
#print axioms HadamardPaper.SylvesterCharacters.sharpParameter_admissible
#print axioms HadamardPaper.SylvesterCharacters.sharpness_witness
#print axioms HadamardPaper.SylvesterCharacters.freeLabel_ne_zero
#print axioms HadamardPaper.SylvesterCharacters.freeIndex_injective
#print axioms HadamardPaper.SylvesterCharacters.fullWitness_zero
#print axioms HadamardPaper.SylvesterCharacters.fullWitness_free
#print axioms HadamardPaper.SylvesterCharacters.fullWitness_other
#print axioms HadamardPaper.SylvesterCharacters.witness_box
#print axioms HadamardPaper.SylvesterCharacters.fullWitness_fourier
#print axioms HadamardPaper.SylvesterCharacters.witness_dot
#print axioms HadamardPaper.SylvesterCharacters.witness_active
#print axioms HadamardPaper.SylvesterCharacters.witness_feasible


==> anc/lean/COVERAGE.md <==
# Exact formal coverage

All **17 of 17** numbered statements have complete formal counterparts,
supported by **358 proved declarations in 58 modules**. This is the transitive
module closure of the current statement entry points. The quartet profile theorem counts the spatial character weights directly.

The source map exposes actual polytopes, affine source lattices, all positive
degrees and intrinsic smoothness. Prose, attribution and novelty are outside
the numbered-statement coverage claim. The full proof and axiom audit uses
Lean 4.34.0 and Mathlib 5ed2965256430c3649e86755f9576b54eca72435.

| Result | Formal entry points |
|---|---|
| Proposition 2.1 | `HadamardPaper.nonlattice_hadamard_truncation` |
| Lemma 2.2 | `HadamardPaper.OrderFourSign.small_sign_basis`, `HadamardPaper.OrderFourSign.inverse_maps_odd` |
| Theorem 2.3 | `HadamardPaper.HadamardRealization.real_general_integrality` |
| Proposition 2.4 | `HadamardPaper.HadamardRealization.real_dimension_seven_integrality` |
| Corollary 2.5 | `HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension` |
| Theorem 2.6 | `HadamardPaper.HadamardRealization.real_theorem_2_6` |
| Theorem 3.1 | `HadamardPaper.CornerCuts.strict_corner_cuts`, `HadamardPaper.CornerCuts.Data.literal_region` |
| Corollary 3.2 | `HadamardPaper.HadamardRealization.real_corollary_3_2` |
| Proposition 3.3 | `HadamardPaper.IntegralNonnormal.integral_and_nonnormal` |
| Lemma 4.1 | `HadamardPaper.PaperBoundaryBridges.lemma_4_1` |
| Lemma 4.2 | `HadamardPaper.HalfIntegralGeometry.System.vertex_form`, `HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints`, `HadamardPaper.GeometricRounding.three_slab_integer_point` |
| Lemma 4.3 | `HadamardPaper.ObjectiveRounding.objective_controlled_rounding` |
| Theorem 4.4 | `HadamardPaper.DirectExtraction.direct_extraction_theorem` |
| Lemma 4.5 | `HadamardPaper.quartet_l1_bound` |
| Theorem 4.6 | `HadamardPaper.HadamardRealization.real_marked_generic_normality` |
| Lemma 4.7 | `HadamardPaper.SylvesterCharacters.spatial_profiles` |
| Theorem 4.8 | `HadamardPaper.SylvesterCharacters.marked_all_order_bounds`, `HadamardPaper.SylvesterCharacters.marked_uniform_sharpness`, `HadamardPaper.SylvesterCharacters.sharpParameter_admissible`, `HadamardPaper.SylvesterCharacters.sharpParameter_formula` |

29 retained proof-mutation controls test sensitivity to altered statements
and definitions. Rejection by itself does not prove an altered claim false.
Only standard propext, Classical.choice and Quot.sound are allowed.


==> anc/lean/Hadamard.lean <==
import Hadamard.CornerCuts
import Hadamard.CornerDecomposition
import Hadamard.CornerGeometry
import Hadamard.CornerHadamard
import Hadamard.DimensionSeven
import Hadamard.DirectExtraction
import Hadamard.ExceptionalBasis
import Hadamard.ExtractionArithmetic
import Hadamard.ExtractionPolytope
import Hadamard.FacetGeometry
import Hadamard.FiveFacet
import Hadamard.GeneralIntegrality
import Hadamard.GeometricRounding
import Hadamard.HadamardNormalization
import Hadamard.HadamardRealization
import Hadamard.HalfIntegralGeometry
import Hadamard.IntegralNonnormal
import Hadamard.MarkedHadamard
import Hadamard.MarkedSylvester
import Hadamard.ObjectiveRounding
import Hadamard.OrderFourCertificate
import Hadamard.OrderFourSign
import Hadamard.Paley
import Hadamard.PaperBoundaryBridges
import Hadamard.ParityRounding
import Hadamard.PolyhedralGeometry
import Hadamard.QuartetExtraction
import Hadamard.QuartetIntegrality
import Hadamard.RealHadamard
import Hadamard.RealMinimumDimension
import Hadamard.RealSlabRounding
import Hadamard.SignBounds
import Hadamard.SignedCoordinates
import Hadamard.SignedRealization
import Hadamard.SlabGeometry
import Hadamard.SlabIntegrality
import Hadamard.SmallSignMatrices
import Hadamard.SmoothBasis
import Hadamard.SmoothCriterion
import Hadamard.SmoothFacetExhaustion
import Hadamard.SmoothGeometry
import Hadamard.SmoothIntrinsic
import Hadamard.SmoothNormals
import Hadamard.SmoothParity
import Hadamard.SmoothResonance
import Hadamard.SmoothTheorem
import Hadamard.SmoothUpper
import Hadamard.SmoothVertices
import Hadamard.SourceChart
import Hadamard.SylvesterBlocks
import Hadamard.SylvesterCharacters
import Hadamard.SylvesterHole
import Hadamard.SylvesterIntegrality
import Hadamard.SylvesterProfiles
import Hadamard.SylvesterQuartets
import Hadamard.SylvesterRealization
import Hadamard.SylvesterSharpness
import Hadamard.SylvesterWitness


==> anc/lean/Hadamard/CornerCuts.lean <==
import Hadamard.SlabIntegrality
import Hadamard.ExtractionPolytope

namespace HadamardPaper.CornerCuts
open scoped BigOperators Classical

structure Data (d r : ℕ) where
  length : Fin d → ℤ
  corner : Fin r → Fin d → Bool
  threshold : Fin r → ℤ

variable {d r : ℕ}

def Data.coordinate (D : Data d r) (c : Fin r) (x : Fin d → ℤ) (j : Fin d) : ℤ :=
  if D.corner c j then D.length j-x j else x j

def Data.cost (D : Data d r) (c : Fin r) (x : Fin d → ℤ) : ℤ := ∑ j,D.coordinate c x j

def Data.distance (D : Data d r) (c e : Fin r) : ℤ :=
  ∑ j,if D.corner c j=D.corner e j then 0 else D.length j

def Data.InBox (D : Data d r) (x : Fin d → ℤ) : Prop := ∀ j,0 ≤ x j ∧ x j ≤ D.length j

def Data.Separated (D : Data d r) : Prop :=
  ∀ c e,c≠e → D.threshold c+D.threshold e < D.distance c e

def Data.deficit (D : Data d r) (x : Fin d → ℤ) : ℕ :=
  ∑ c,(D.threshold c-D.cost c x).toNat

lemma Data.coordinate_bounds (D : Data d r) (x : Fin d → ℤ) (hx : D.InBox x)
    (c : Fin r) (j : Fin d) : 0 ≤ D.coordinate c x j ∧ D.coordinate c x j ≤ D.length j := by
  have hj := hx j
  dsimp [Data.coordinate]
  split_ifs <;> omega

lemma Data.triangle (D : Data d r) (x : Fin d → ℤ) (hx : D.InBox x) (c e : Fin r) :
    D.distance c e ≤ D.cost c x+D.cost e x := by
  rw [Data.distance,Data.cost,Data.cost,← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro j _
  have hb := hx j
  cases hc : D.corner c j <;> cases he : D.corner e j <;>
    simp [Data.coordinate,hc,he] <;> omega

lemma Data.unique_bad (D : Data d r) (hsep : D.Separated) (x : Fin d → ℤ) (hx : D.InBox x)
    (c e : Fin r) (hc : D.cost c x ≤ D.threshold c) (he : D.cost e x ≤ D.threshold e) : c=e := by
  by_contra h
  have hs := hsep c e h
  have ht := D.triangle x hx c e
  omega

lemma Data.deficit_single (D : Data d r) (hsep : D.Separated) (x : Fin d → ℤ) (hx : D.InBox x)
    (c : Fin r) (hc : D.cost c x ≤ D.threshold c) :
    D.deficit x=(D.threshold c-D.cost c x).toNat := by
  unfold Data.deficit
  apply Finset.sum_eq_single c
  · intro e _ he
    have ht : D.threshold e < D.cost e x := by
      by_contra h
      have hce := D.unique_bad hsep x hx c e hc (by omega)
      exact he hce.symm
    exact Int.toNat_eq_zero.mpr (by omega)
  · simp

lemma Data.deficit_zero (D : Data d r) (x : Fin d → ℤ)
    (hx : ∀ c,D.threshold c ≤ D.cost c x) : D.deficit x=0 := by
  unfold Data.deficit
  apply Finset.sum_eq_zero
  intro c _
  exact Int.toNat_eq_zero.mpr (by linarith [hx c])

noncomputable def Data.step (D : Data d r) (c : Fin r) (j : Fin d) : Fin d → ℤ :=
  fun l => if l=j then (if D.corner c j then -1 else 1) else 0

lemma Data.cost_step (D : Data d r) (c e : Fin r) (x : Fin d → ℤ) (j : Fin d) :
    D.cost e (x+D.step c j)=D.cost e x+(if D.corner e j=D.corner c j then 1 else -1) := by
  have ht (l : Fin d) : D.coordinate e (x+D.step c j) l=
      D.coordinate e x l+(if l=j then (if D.corner e j=D.corner c j then 1 else -1) else 0) := by
    by_cases h : l=j
    · subst l
      cases he : D.corner e j <;> cases hc : D.corner c j <;> simp [Data.coordinate,Data.step,he,hc] <;> ring
    · simp [Data.coordinate,Data.step,h]
  simp only [Data.cost,ht,Finset.sum_add_distrib]
  simp

lemma Data.cost_sub_step (D : Data d r) (c e : Fin r) (x : Fin d → ℤ) (j : Fin d) :
    D.cost e (x-D.step c j)=D.cost e x-(if D.corner e j=D.corner c j then 1 else -1) := by
  have h := D.cost_step c e (x-D.step c j) j
  simp only [sub_add_cancel] at h
  omega

lemma Data.exchange_box (D : Data d r) (a b : Fin d → ℤ) (ha : D.InBox a) (hb : D.InBox b)
    (c : Fin r) (j : Fin d) (hj : D.coordinate c a j<D.coordinate c b j) :
    D.InBox (a+D.step c j) ∧ D.InBox (b-D.step c j) := by
  constructor <;> intro l
  all_goals
    have hal := ha l
    have hbl := hb l
    by_cases hl : l=j
    · subst l
      cases hc : D.corner c j <;> simp [Data.coordinate,hc] at hj <;>
        simp [Data.step,hc] <;> omega
    · simp [Data.step,hl]
      assumption

lemma Data.improving_coordinate (D : Data d r) (a b : Fin d → ℤ) (c : Fin r)
    (hab : D.cost c a<D.cost c b) : ∃ j,D.coordinate c a j<D.coordinate c b j := by
  by_contra h
  push Not at h
  have hh := Finset.sum_le_sum (s := Finset.univ) (fun j _ => h j)
  exact (not_le_of_gt hab) hh

lemma Data.improving_different_coordinate (D : Data d r) (hsep : D.Separated)
    (a b : Fin d → ℤ) (ha : D.InBox a) (hb : D.InBox b)
    (c e : Fin r) (hce : c≠e) (hca : D.cost c a<D.threshold c) (heb : D.cost e b ≤ D.threshold e) :
    ∃ j,D.corner c j≠D.corner e j ∧ D.coordinate c a j<D.coordinate c b j := by
  have hp : D.distance c e ≤ D.cost c a+D.cost e b+
      ∑ j,if D.corner c j=D.corner e j then 0 else D.coordinate c b j-D.coordinate c a j := by
    simp only [Data.distance,Data.cost,← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro j _
    have ha' := ha j
    have hb' := hb j
    cases hc : D.corner c j <;> cases he : D.corner e j <;>
      simp [Data.coordinate,hc,he] <;> omega
  have hpos : 0 < ∑ j,if D.corner c j=D.corner e j then 0 else D.coordinate c b j-D.coordinate c a j := by
    have hs := hsep c e hce
    omega
  by_contra h
  push Not at h
  have hn := Finset.sum_nonpos (s := Finset.univ) (fun j _ =>
    show (if D.corner c j=D.corner e j then 0 else D.coordinate c b j-D.coordinate c a j) ≤ 0 from by
      split_ifs with he
      · omega
      · have hh := h j he; omega)
  omega

/-- One legal unit exchange strictly decreases the two-point deficit. -/
theorem Data.exchange (D : Data d r) (hsep : D.Separated)
    (a b : Fin d → ℤ) (ha : D.InBox a) (hb : D.InBox b)
    (c : Fin r) (hca : D.cost c a<D.threshold c) (hcb : D.threshold c<D.cost c b) :
    ∃ a' b' : Fin d → ℤ,D.InBox a' ∧ D.InBox b' ∧ a'+b'=a+b ∧
      D.deficit a'+D.deficit b'<D.deficit a+D.deficit b := by
  by_cases hbad : ∃ e,D.cost e b ≤ D.threshold e
  · obtain ⟨e,he⟩ := hbad
    have hce : c≠e := by rintro rfl; omega
    obtain ⟨j,hj,hgap⟩ := D.improving_different_coordinate hsep a b ha hb c e hce hca he
    have hboxes := D.exchange_box a b ha hb c j hgap
    refine ⟨a+D.step c j,b-D.step c j,hboxes.1,hboxes.2,by abel,?_⟩
    have hac : D.cost c (a+D.step c j)=D.cost c a+1 := by simp [D.cost_step]
    have hbe : D.cost e (b-D.step c j)=D.cost e b+1 := by rw [D.cost_sub_step,ite_eq_right (Ne.symm hj)]; omega
    have ha0 := D.deficit_single hsep a ha c (by omega)
    have ha1 := D.deficit_single hsep (a+D.step c j) hboxes.1 c (by omega)
    have hb0 := D.deficit_single hsep b hb e he
    have hb1 : D.deficit (b-D.step c j) ≤ D.deficit b := by
      by_cases hstill : D.cost e (b-D.step c j) ≤ D.threshold e
      · rw [D.deficit_single hsep _ hboxes.2 e hstill,hb0,hbe]
        omega
      · have hall : ∀ f,D.threshold f ≤ D.cost f (b-D.step c j) := by
          intro f
          by_cases hf : f=e
          · subst f; omega
          · have hbefore : D.threshold f<D.cost f b := by
              by_contra hh
              exact hf (D.unique_bad hsep b hb f e (by omega) he)
            rw [D.cost_sub_step]
            split_ifs <;> omega
        rw [D.deficit_zero _ hall]
        omega
    rw [ha0,ha1,hac] at *
    omega
  · push Not at hbad
    obtain ⟨j,hgap⟩ := D.improving_coordinate a b c (by omega)
    have hboxes := D.exchange_box a b ha hb c j hgap
    refine ⟨a+D.step c j,b-D.step c j,hboxes.1,hboxes.2,by abel,?_⟩
    have hac : D.cost c (a+D.step c j)=D.cost c a+1 := by simp [D.cost_step]
    have ha0 := D.deficit_single hsep a ha c (by omega)
    have ha1 := D.deficit_single hsep (a+D.step c j) hboxes.1 c (by omega)
    have hb1 : D.deficit (b-D.step c j)=0 := by
      apply D.deficit_zero
      intro f
      have hh := hbad f
      rw [D.cost_sub_step]
      split_ifs <;> omega
    rw [ha0,ha1,hac,hb1]
    omega

end HadamardPaper.CornerCuts


==> anc/lean/Hadamard/CornerDecomposition.lean <==
import Hadamard.CornerCuts

namespace HadamardPaper.CornerCuts
open scoped BigOperators Classical
variable {d r : ℕ}

lemma integer_box_split (length : Fin d → ℤ) (hl : ∀ j,0 ≤ length j) :
    ∀ k : ℕ,1 ≤ k → ∀ Z : Fin d → ℤ,
      (∀ j,0 ≤ Z j ∧ Z j ≤ (k : ℤ)*length j) →
      ∃ p : Fin k → Fin d → ℤ,(∀ i j,0 ≤ p i j ∧ p i j ≤ length j) ∧
        (∀ j,∑ i,p i j=Z j) := by
  intro k
  induction k with
  | zero => intro hk; omega
  | succ k ih =>
    intro _ Z hZ
    by_cases hk : k=0
    · subst k
      refine ⟨fun _ => Z,fun _ j => ?_,fun j => by simp⟩
      simpa using hZ j
    · let a : Fin d → ℤ := fun j => min (Z j) (length j)
      have ha (j) : 0 ≤ a j ∧ a j ≤ length j := by
        have hz := hZ j
        have hlen := hl j
        dsimp [a]; omega
      have hrem (j) : 0 ≤ Z j-a j ∧ Z j-a j ≤ (k : ℤ)*length j := by
        have hz := hZ j
        have hlen := hl j
        push_cast at hz
        simp only [add_mul,one_mul] at hz
        have hkl := mul_nonneg (Int.natCast_nonneg k) hlen
        dsimp [a]; omega
      obtain ⟨p,hp,hsum⟩ := ih (by omega) (fun j => Z j-a j) hrem
      refine ⟨Fin.cons a p,?_,?_⟩
      · intro i; exact Fin.cases ha (fun i => hp i) i
      · intro j
        rw [Fin.sum_univ_succ]
        simp only [Fin.cons_zero,Fin.cons_succ]
        rw [hsum]; ring

def Data.degreeCost (D : Data d r) (k : ℕ) (c : Fin r) (Z : Fin d → ℤ) : ℤ :=
  ∑ j,if D.corner c j then (k : ℤ)*D.length j-Z j else Z j

def Data.potential (D : Data d r) {k : ℕ} (p : Fin k → Fin d → ℤ) : ℕ := ∑ i,D.deficit (p i)

lemma Data.sum_cost (D : Data d r) {k : ℕ} (p : Fin k → Fin d → ℤ) (Z : Fin d → ℤ)
    (hZ : ∀ j,∑ i,p i j=Z j) (c : Fin r) :
    (∑ i,D.cost c (p i))=D.degreeCost k c Z := by
  simp only [Data.cost,Data.coordinate,Data.degreeCost]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  cases hc : D.corner c j <;> simp [Finset.sum_sub_distrib,hZ]

lemma sum_pair_replace {ι : Type*} [Fintype ι] [DecidableEq ι] {M : Type*}
    [AddCommMonoid M] (p q : ι → M) (i j : ι) (hij : i≠j)
    (hother : ∀ l,l≠i → l≠j → q l=p l) :
    (∑ l,q l)+(p i+p j)=(∑ l,p l)+(q i+q j) := by
  have h1 := Finset.sum_erase_add Finset.univ p (Finset.mem_univ i)
  have h2 := Finset.sum_erase_add (Finset.univ.erase i) p (by simp [Ne.symm hij] : j∈Finset.univ.erase i)
  have h3 := Finset.sum_erase_add Finset.univ q (Finset.mem_univ i)
  have h4 := Finset.sum_erase_add (Finset.univ.erase i) q (by simp [Ne.symm hij] : j∈Finset.univ.erase i)
  have he : (∑ l ∈ (Finset.univ.erase i).erase j,q l)=∑ l ∈ (Finset.univ.erase i).erase j,p l := by
    apply Finset.sum_congr rfl
    intro l hl
    have hh := Finset.mem_erase.mp hl
    have hi := Finset.mem_erase.mp hh.2
    exact hother l hi.1 hh.1
  rw [← h1,← h2,← h3,← h4,he]
  ac_rfl

/-- The finite-descent proof of corner-cut IDP on integer coordinates. -/
theorem Data.integer_decomposition (D : Data d r) (hl : ∀ j,0 ≤ D.length j) (hsep : D.Separated)
    (k : ℕ) (hk : 1 ≤ k) (Z : Fin d → ℤ)
    (hbox : ∀ j,0 ≤ Z j ∧ Z j ≤ (k : ℤ)*D.length j)
    (hcuts : ∀ c,(k : ℤ)*D.threshold c ≤ D.degreeCost k c Z) :
    ∃ p : Fin k → Fin d → ℤ,(∀ i,D.InBox (p i) ∧ ∀ c,D.threshold c ≤ D.cost c (p i)) ∧
      (∀ j,∑ i,p i j=Z j) := by
  obtain ⟨p₀,hp₀,hs₀⟩ := integer_box_split D.length hl k hk Z hbox
  let feasible (p : Fin k → Fin d → ℤ) : Prop := (∀ i,D.InBox (p i)) ∧ (∀ j,∑ i,p i j=Z j)
  have hex : ∃ q : ℕ,∃ p : Fin k → Fin d → ℤ,feasible p ∧ D.potential p=q :=
    ⟨D.potential p₀,p₀,⟨hp₀,hs₀⟩,rfl⟩
  obtain ⟨p,hp,hmin⟩ := Nat.find_spec hex
  have hminimal (q : Fin k → Fin d → ℤ) (hq : feasible q) : D.potential p ≤ D.potential q := by
    rw [hmin]
    exact Nat.find_min' hex ⟨q,hq,rfl⟩
  have hgood : ∀ i c,D.threshold c ≤ D.cost c (p i) := by
    intro i c
    by_contra hi
    have hi' : D.cost c (p i)<D.threshold c := by omega
    have hsum := D.sum_cost p Z hp.2 c
    obtain ⟨j,hj⟩ : ∃ j,D.threshold c<D.cost c (p j) := by
      by_contra h
      push Not at h
      have hh := Finset.sum_lt_sum (s := Finset.univ) (fun j _ => h j) ⟨i,Finset.mem_univ i,hi'⟩
      simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul] at hh
      have hz := hcuts c
      omega
    have hij : i≠j := by rintro rfl; omega
    obtain ⟨a,b,ha,hb,he,hdec⟩ := D.exchange hsep (p i) (p j) (hp.1 i) (hp.1 j) c hi' hj
    let q := Function.update (Function.update p i a) j b
    have hqi : q i=a := by simp [q,hij]
    have hqj : q j=b := by simp [q]
    have hqo : ∀ l,l≠i → l≠j → q l=p l := by
      intro l hli hlj
      simp [q,hli,hlj]
    have hq : feasible q := by
      constructor
      · intro l
        by_cases hli : l=i
        · subst l; rwa [hqi]
        · by_cases hlj : l=j
          · subst l; rwa [hqj]
          · rw [hqo l hli hlj]; exact hp.1 l
      · intro l
        have hpair := sum_pair_replace (fun i => p i l) (fun i => q i l) i j hij
          (fun z hzi hzj => congrFun (hqo z hzi hzj) l)
        rw [hqi,hqj] at hpair
        have he' := congrFun he l
        change a l+b l=p i l+p j l at he'
        rw [hp.2 l,he'] at hpair
        omega
    have hpots := sum_pair_replace (fun i => D.deficit (p i)) (fun i => D.deficit (q i)) i j hij
      (fun z hzi hzj => congrArg D.deficit (hqo z hzi hzj))
    rw [hqi,hqj] at hpots
    have hbound := hminimal q hq
    change (∑ i,D.deficit (p i)) ≤ ∑ i,D.deficit (q i) at hbound
    omega
  exact ⟨p,fun i => ⟨hp.1 i,hgood i⟩,hp.2⟩

end HadamardPaper.CornerCuts


==> anc/lean/Hadamard/CornerGeometry.lean <==
import Hadamard.CornerDecomposition
import Mathlib.Analysis.Convex.Topology
import Mathlib.Data.Fintype.Pi

namespace HadamardPaper.CornerCuts
open SlabGeometry
open scoped BigOperators Classical Pointwise
variable {d r : ℕ}

def Data.realCost (D : Data d r) (c : Fin r) (x : Fin d → ℝ) : ℝ :=
  ∑ j,if D.corner c j then (D.length j : ℝ)-x j else x j

def Data.point (D : Data d r) (c : Fin r) : Fin d → ℝ :=
  fun j => if D.corner c j then (D.length j : ℝ) else 0

def Data.region (D : Data d r) : Set (Fin d → ℝ) :=
  {x | (∀ j,0 ≤ x j ∧ x j ≤ D.length j) ∧ ∀ c,(D.threshold c : ℝ) ≤ D.realCost c x}

lemma Data.realCost_l1 (D : Data d r) (c : Fin r) (x : Fin d → ℝ)
    (hx : ∀ j,0 ≤ x j ∧ x j ≤ D.length j) : D.realCost c x=∑ j,|x j-D.point c j| := by
  apply Finset.sum_congr rfl
  intro j _
  have hh := hx j
  cases h : D.corner c j <;> simp [Data.point,h]
  · exact (abs_of_nonneg hh.1).symm
  · rw [abs_of_nonpos (by linarith)]
    ring

lemma Data.distance_l1 (D : Data d r) (hl : ∀ j,0 ≤ D.length j) (c e : Fin r) :
    (D.distance c e : ℝ)=∑ j,|D.point c j-D.point e j| := by
  simp only [Data.distance,Int.cast_sum]
  apply Finset.sum_congr rfl
  intro j _
  have hh : (0:ℝ) ≤ D.length j := by exact_mod_cast hl j
  cases hc : D.corner c j <;> cases he : D.corner e j <;> simp [Data.point,hc,he,abs_of_nonneg hh]

lemma Data.realCost_cast (D : Data d r) (c : Fin r) (x : Fin d → ℤ) :
    D.realCost c (fun j => (x j : ℝ))=(D.cost c x : ℝ) := by
  simp only [Data.realCost,Data.cost,Data.coordinate,Int.cast_sum]
  apply Finset.sum_congr rfl
  intro j _
  split_ifs <;> push_cast <;> rfl

lemma Data.real_triangle (D : Data d r) (x : Fin d → ℝ)
    (hx : ∀ j,0 ≤ x j ∧ x j ≤ D.length j) (c e : Fin r) :
    (D.distance c e : ℝ) ≤ D.realCost c x+D.realCost e x := by
  simp only [Data.distance,Int.cast_sum,Data.realCost,← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro j _
  have hh := hx j
  cases hc : D.corner c j <;> cases he : D.corner e j <;> simp <;> linarith

def Data.slope (D : Data d r) (c : Fin r) (j : Fin d) : ℤ := if D.corner c j then -1 else 1

def Data.base (D : Data d r) (c : Fin r) : ℤ := ∑ j,if D.corner c j then D.length j else 0

lemma Data.cost_affine (D : Data d r) (c : Fin r) (x : Fin d → ℝ) :
    D.realCost c x=(D.base c : ℝ)+dotMap (D.slope c) x := by
  simp only [Data.realCost,Data.base,Int.cast_sum,dotMap_apply,← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j _
  cases h : D.corner c j <;> simp [Data.slope,h]
  ring

noncomputable def Data.slabs (D : Data d r) : System d r where
  lower := fun _ => 0
  upper := D.length
  A := D.slope
  lo := fun c => D.threshold c-D.base c
  hi := fun _ => (∑ j,D.length j)+1

lemma Data.slope_sign (D : Data d r) : ∀ c j,D.slope c j=1 ∨ D.slope c j= -1 := by
  intro c j; unfold Data.slope; split_ifs <;> simp

lemma Data.dot_upper (D : Data d r) (hl : ∀ j,0 ≤ D.length j)
    (x : Fin d → ℝ) (hx : ∀ j,0 ≤ x j ∧ x j ≤ D.length j) (c : Fin r) :
    dotMap (D.slope c) x ≤ (∑ j,D.length j : ℤ) := by
  simp only [dotMap_apply,Int.cast_sum]
  apply Finset.sum_le_sum
  intro j _
  have hb := hx j
  have hh : (0:ℝ) ≤ D.length j := by exact_mod_cast hl j
  cases h : D.corner c j <;> simp [Data.slope,h] <;> linarith

lemma Data.region_eq_slabs (D : Data d r) (hl : ∀ j,0 ≤ D.length j) : D.region=D.slabs.region := by
  ext x
  rw [System.mem_region]
  simp only [Data.region,Set.mem_ofPred_eq,Data.slabs,Int.cast_zero,Int.cast_sub]
  constructor
  · intro h
    refine ⟨h.1,fun c => ⟨?_,?_⟩⟩
    · have hc := h.2 c; rw [D.cost_affine] at hc; linarith
    · have hc := D.dot_upper hl x h.1 c; push_cast at hc ⊢; linarith
  · intro h
    refine ⟨h.1,fun c => ?_⟩
    rw [D.cost_affine]
    linarith [(h.2 c).1]

lemma Data.compact_region (D : Data d r) (hl : ∀ j,0 ≤ D.length j) : IsCompact D.region := by
  rw [D.region_eq_slabs hl]; exact D.slabs.isCompact_region

lemma Data.convex_region (D : Data d r) (hl : ∀ j,0 ≤ D.length j) : Convex ℝ D.region := by
  rw [D.region_eq_slabs hl]
  intro x hx y hy α β hα hβ hab c
  rw [map_add,map_smul,map_smul]
  change α*D.slabs.normal c x+β*D.slabs.normal c y ≤ D.slabs.bound c
  have h1 := mul_le_mul_of_nonneg_left (hx c) hα
  have h2 := mul_le_mul_of_nonneg_left (hy c) hβ
  have he : α*D.slabs.bound c+β*D.slabs.bound c=D.slabs.bound c := by rw [← add_mul,hab,one_mul]
  linarith

lemma Data.vertex_integral (D : Data d r) (hl : ∀ j,0 ≤ D.length j) (hsep : D.Separated)
    (x : Fin d → ℝ) (hx : x∈D.region.extremePoints ℝ) : ∀ j,∃ z : ℤ,x j=z := by
  have hactive (c : Fin r) (hc : D.slabs.Active x c) : D.realCost c x=(D.threshold c : ℝ) := by
    rcases hc with hc | hc
    · change dotMap (D.slope c) x=((D.threshold c-D.base c : ℤ) : ℝ) at hc
      rw [D.cost_affine,hc]; push_cast; ring
    · have hu := D.dot_upper hl x hx.1.1 c
      change dotMap (D.slope c) x=((∑ j,D.length j)+1 : ℤ) at hc
      push_cast at hc hu
      linarith
  have hone : ∀ c e,D.slabs.Active x c → D.slabs.Active x e → c=e := by
    intro c e hc he
    by_contra hce
    have ht := D.real_triangle x hx.1.1 c e
    rw [hactive c hc,hactive e he] at ht
    have hs : (D.threshold c : ℝ)+D.threshold e<D.distance c e := by exact_mod_cast hsep c e hce
    linarith
  have hcard : Fintype.card {c // D.slabs.Active x c} ≤ 3 := by
    have hinj : Function.Injective (fun _ : {c // D.slabs.Active x c} => (0 : Fin 1)) := by
      intro a b _
      exact Subtype.ext (hone a b a.property b.property)
    have hh := Fintype.card_le_of_injective _ hinj
    simp only [Fintype.card_fin] at hh
    omega
  have hpar : ∃ c : ℤ,∀ i,D.slabs.Active x i → ∃ z : ℤ,D.slabs.rhs x i=c+2*z := by
    by_cases hex : ∃ i,D.slabs.Active x i
    · obtain ⟨i,hi⟩ := hex
      refine ⟨D.slabs.rhs x i,fun j hj => ⟨0,?_⟩⟩
      rw [hone j i hj hi]; ring
    · refine ⟨0,fun i hi => ?_⟩
      exact False.elim (hex ⟨i,hi⟩)
  apply D.slabs.vertex_integral_of_active_parity D.slope_sign x
    (by rwa [← D.region_eq_slabs hl]) hcard hpar

def Data.latticePoints (D : Data d r) : Set (Fin d → ℝ) :=
  {x | x∈D.region ∧ ∃ z : Fin d → ℤ,x=fun j => (z j : ℝ)}

lemma Data.finite_latticePoints (D : Data d r) : D.latticePoints.Finite := by
  have hf := (Set.Finite.pi' (fun j : Fin d => Set.finite_Icc (0:ℤ) (D.length j))).image
    (fun z : Fin d → ℤ => fun j => (z j : ℝ))
  apply hf.subset
  rintro x ⟨hx,z,rfl⟩
  refine ⟨z,?_,rfl⟩
  intro j
  change 0 ≤ z j ∧ z j ≤ D.length j
  have hh : (0:ℝ) ≤ (z j : ℝ) ∧ (z j : ℝ) ≤ D.length j := hx.1 j
  exact_mod_cast hh

lemma Data.convexHull_latticePoints (D : Data d r) (hl : ∀ j,0 ≤ D.length j) (hsep : D.Separated) :
    convexHull ℝ D.latticePoints=D.region := by
  apply Set.Subset.antisymm
  · exact convexHull_min (fun _ h => h.1) (D.convex_region hl)
  · rw [← closure_convexHull_extremePoints (D.compact_region hl) (D.convex_region hl)]
    apply closure_minimal (convexHull_mono ?_) (D.finite_latticePoints.isClosed_convexHull ℝ)
    intro x hx
    choose z hz using D.vertex_integral hl hsep x hx
    exact ⟨hx.1,z,funext hz⟩

lemma Data.idp (D : Data d r) (hl : ∀ j,0 ≤ D.length j) (hsep : D.Separated)
    (k : ℕ) (hk : 1 ≤ k) (Z : Fin d → ℤ)
    (hZ : (fun j => (Z j : ℝ))∈(k : ℝ) • D.region) :
    ∃ p : Fin k → Fin d → ℤ,(∀ i,(fun j => (p i j : ℝ))∈D.region) ∧
      (∀ j,∑ i,p i j=Z j) := by
  obtain ⟨x,hx,he⟩ := hZ
  have hcoord (j) : (Z j : ℝ)=(k : ℝ)*x j := by simpa using (congrFun he j).symm
  have hbox : ∀ j,0 ≤ Z j ∧ Z j ≤ (k : ℤ)*D.length j := by
    intro j
    have h0 : (0:ℝ) ≤ k := by positivity
    constructor
    · exact_mod_cast (show (0:ℝ) ≤ Z j by rw [hcoord]; exact mul_nonneg h0 (hx.1 j).1)
    · exact_mod_cast (show (Z j : ℝ) ≤ (k : ℝ)*D.length j by rw [hcoord]; exact mul_le_mul_of_nonneg_left (hx.1 j).2 h0)
  have hcost (c) : (D.degreeCost k c Z : ℝ)=(k : ℝ)*D.realCost c x := by
    simp only [Data.degreeCost,Int.cast_sum,Data.realCost,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j _
    cases hb : D.corner c j <;> simp only [Bool.false_eq_true,ite_false,ite_true,Int.cast_sub,Int.cast_mul,Int.cast_natCast,hcoord]
    ring
  have hcuts : ∀ c,(k : ℤ)*D.threshold c ≤ D.degreeCost k c Z := by
    intro c
    exact_mod_cast (show (k : ℝ)*D.threshold c ≤ (D.degreeCost k c Z : ℝ) by rw [hcost]; exact mul_le_mul_of_nonneg_left (hx.2 c) (by positivity))
  obtain ⟨p,hp,hsum⟩ := D.integer_decomposition hl hsep k hk Z hbox hcuts
  refine ⟨p,fun i => ⟨?_,?_⟩,hsum⟩
  · intro j
    change (0:ℝ) ≤ (p i j : ℝ) ∧ (p i j : ℝ) ≤ D.length j
    exact_mod_cast (hp i).1 j
  · intro c; rw [D.realCost_cast]; exact_mod_cast (hp i).2 c

/-- Theorem 3.1 on the actual real corner-cut polytope and its integer lattice. -/
theorem strict_corner_cuts (D : Data d r) (hl : ∀ j,0<D.length j)
    (_ht : ∀ c,0 ≤ D.threshold c)
    (hsep : ∀ c e,c≠e → (D.threshold c : ℝ)+D.threshold e < ∑ j,|D.point c j-D.point e j|)
    (_hne : D.region.Nonempty) :
    D.latticePoints.Finite ∧ convexHull ℝ D.latticePoints=D.region ∧
    (∀ k : ℕ,1 ≤ k → ∀ Z : Fin d → ℤ,(fun j => (Z j : ℝ))∈(k : ℝ) • D.region →
      ∃ p : Fin k → Fin d → ℤ,(∀ i,(fun j => (p i j : ℝ))∈D.region) ∧ (∀ j,∑ i,p i j=Z j)) := by
  have hl0 := fun j => le_of_lt (hl j)
  have hs : D.Separated := by
    intro c e hce
    have h := hsep c e hce
    rw [← D.distance_l1 hl0] at h
    exact_mod_cast h
  exact ⟨D.finite_latticePoints,D.convexHull_latticePoints hl0 hs,fun k hk Z hZ => D.idp hl0 hs k hk Z hZ⟩

/-- The affine cost definition is exactly the paper's L1 corner-distance
intersection; this is a proved equality of real sets. -/
lemma Data.literal_region (D : Data d r) : D.region=
    {x : Fin d → ℝ | (∀ j,0 ≤ x j ∧ x j ≤ D.length j) ∧
      ∀ c,(D.threshold c : ℝ) ≤ ∑ j,|x j-D.point c j|} := by
  ext x
  constructor
  · rintro ⟨hx,hc⟩
    refine ⟨hx,fun c => ?_⟩
    rw [← D.realCost_l1 c x hx]
    exact hc c
  · rintro ⟨hx,hc⟩
    refine ⟨hx,fun c => ?_⟩
    rw [D.realCost_l1 c x hx]
    exact hc c

end HadamardPaper.CornerCuts


==> anc/lean/Hadamard/CornerHadamard.lean <==
import Hadamard.CornerGeometry
import Hadamard.RealHadamard

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical Pointwise
variable {d : ℕ}

noncomputable def Rows.cornerData (R : Rows d) (m n : ℤ) : CornerCuts.Data d (d+1) where
  length := fun _ => n
  corner := fun i j => decide (R.v i j= -1)
  threshold := fun _ => ((d : ℤ)*n-m)/2

lemma Rows.corner_slope (R : Rows d) (m n : ℤ) (i : Fin (d+1)) (j : Fin d) :
    (R.cornerData m n).slope i j=R.v i j := by
  rcases R.sign i j with h | h <;> simp [Rows.cornerData,CornerCuts.Data.slope,h]

lemma Rows.corner_base (R : Rows d) (m n : ℤ) (i : Fin (d+1)) :
    2*(R.cornerData m n).base i=n*((d : ℤ)-(∑ j,R.v i j)) := by
  simp only [CornerCuts.Data.base,Finset.mul_sum]
  have ht (j) : 2*(if (R.cornerData m n).corner i j then (R.cornerData m n).length j else 0)=n*(1-R.v i j) := by
    rcases R.sign i j with h | h <;> simp [Rows.cornerData,h]
    ring
  simp_rw [ht]
  rw [← Finset.mul_sum,Finset.sum_sub_distrib]
  simp

lemma Rows.corner_distance (R : Rows d) (m n : ℤ) (i k : Fin (d+1)) (hik : i≠k) :
    2*(R.cornerData m n).distance i k=n*((d : ℤ)+1) := by
  simp only [CornerCuts.Data.distance,Finset.mul_sum]
  have ht (j) : 2*(if (R.cornerData m n).corner i j=(R.cornerData m n).corner k j then 0 else (R.cornerData m n).length j)=
      n*(1-R.v i j*R.v k j) := by
    rcases R.sign i j with h | h <;> rcases R.sign k j with h' | h' <;>
      simp [Rows.cornerData,h,h'] <;> ring
  simp_rw [ht]
  rw [← Finset.mul_sum,Finset.sum_sub_distrib,R.gram]
  simp [hik]

lemma Rows.corner_threshold_twice (R : Rows d) (m n : ℤ) (hd : 2 ≤ d)
    (hm : Odd m) (hn : Odd n) :
    2*((R.cornerData m n).threshold 0)=(d : ℤ)*n-m := by
  obtain ⟨q,hq⟩ := R.order_four (by omega)
  have hd' : (d : ℤ)+1=4*(q : ℤ) := by exact_mod_cast hq
  have hdodd : Odd (d : ℤ) := ⟨2*(q : ℤ)-1,by omega⟩
  obtain ⟨a,ha⟩ := hdodd.mul hn
  obtain ⟨b,hb⟩ := hm
  dsimp [Rows.cornerData]
  omega

lemma Rows.corner_chart (R : Rows d) (m n : ℤ) (hd : 2 ≤ d) (hm : Odd m) (hn : Odd n) :
    let D := R.cornerData m n
    ∀ i,2*(D.threshold i-D.base i)=n*(∑ j,R.v i j)-m := by
  dsimp only
  intro i
  have ht := R.corner_threshold_twice m n hd hm hn
  have hb := R.corner_base m n i
  change 2*(((d : ℤ)*n-m)/2-(R.cornerData m n).base i)=_
  change 2*(((d : ℤ)*n-m)/2)=(d : ℤ)*n-m at ht
  nlinarith

lemma Rows.corner_region (R : Rows d) (m n : ℤ) :
    (R.cornerData m n).region=polytope n R.v (fun i => (R.cornerData m n).threshold i-(R.cornerData m n).base i) := by
  ext x
  simp only [CornerCuts.Data.region,polytope,Set.mem_ofPred_eq,CornerCuts.Data.cost_affine]
  have hs : (R.cornerData m n).slope=R.v := by funext i j; exact R.corner_slope m n i j
  rw [hs]
  constructor
  · rintro ⟨hx,hc⟩
    refine ⟨hx,fun i => ?_⟩
    push_cast
    linarith [hc i]
  · rintro ⟨hx,hc⟩
    refine ⟨hx,fun i => ?_⟩
    have hh := hc i
    push_cast at hh
    linarith

/-- The upper-regime normality assertion of Corollary 3.2, for every marked
Hadamard simplex in the actual source lattice. -/
theorem upper_regime_normality (R : Rows d) (m n : ℤ)
    (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d : ℤ)*n)
    (hbound : ((d : ℝ)-1)*(n : ℝ)/2<m) :
    Integral (R.paperPolytope m n) n ∧ Normal (R.paperPolytope m n) n := by
  have hd : 2 ≤ d := by
    by_contra h
    have hsmall : d=0 ∨ d=1 := by omega
    rcases hsmall with h | h <;> subst d <;> norm_num at hmd <;> omega
  let D := R.cornerData m n
  let b := fun i => D.threshold i-D.base i
  have hl : ∀ j,0 ≤ D.length j := fun _ => le_of_lt hn
  have ht := R.corner_threshold_twice m n hd hmodd hnodd
  have hsep : D.Separated := by
    intro i j hij
    have he := R.corner_distance m n i j hij
    have hb : ((d : ℤ)-1)*n<2*m := by
      exact_mod_cast (show ((d : ℝ)-1)*(n : ℝ)<2*(m : ℝ) by linarith)
    dsimp [D,Rows.cornerData] at *
    have hlin : ((d : ℤ)-1)*n=(d : ℤ)*n-n := by ring
    have hlin' : n*((d : ℤ)+1)=(d : ℤ)*n+n := by ring
    omega
  have he : D.region=polytope n R.v b := R.corner_region m n
  have hlat : D.latticePoints=latticePoints n R.v b := by
    ext x; simp only [CornerCuts.Data.latticePoints,latticePoints,he]
  have hint : convexHull ℝ (latticePoints n R.v b)=polytope n R.v b := by
    rw [← hlat,← he]
    exact D.convexHull_latticePoints hl hsep
  have hidp : ∀ k : ℕ,1 ≤ k → ∀ Z : Fin d → ℤ,
      (fun j => (Z j : ℝ))∈(k : ℝ) • polytope n R.v b →
      ∃ p : Fin k → Fin d → ℤ,(∀ i,(fun j => (p i j : ℝ))∈polytope n R.v b) ∧
        (∀ j,∑ i,p i j=Z j) := by
    intro k hk Z hZ
    rw [← he] at hZ ⊢
    exact D.idp hl hsep k hk Z hZ
  have h := transfer R.v m n b (R.corner_chart m n hd hmodd hnodd) hint hidp
  rwa [R.paper_eq_truncation m n (by omega)]

/-- The upper-range corollary stated directly on a real marked Hadamard matrix. -/
theorem real_upper_regime_normality (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d : ℤ)*n) (hbound : ((d : ℝ)-1)*(n : ℝ)/2<m) :
    Integral (realPaper H c e m n) n ∧ Normal (realPaper H c e m n) n := by
  obtain ⟨M,hM,rfl⟩ := real_hadamard_integer_encoding H hH
  have h := upper_regime_normality (markedRows M hM c e) m n hn hnodd hmodd hnm hmd hbound
  have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n=(markedRows M hM c e).paperPolytope m n := by
    simp [realPaper,Rows.paperPolytope,markedRows]
  rwa [he]

theorem unit_scale_band {d : ℕ} (R : Rows d) (m : ℤ) (hmodd : Odd m) (h1m : 1<m)
    (hmd : m<(d : ℤ)) (hband : 5*((d : ℤ)+1)-8 ≤ 8*m) :
    Integral (R.paperPolytope m 1) 1 ∧ Normal (R.paperPolytope m 1) 1 := by
  apply upper_regime_normality R m 1 (by norm_num) odd_one hmodd h1m (by simpa using hmd)
  have h : ((d : ℤ)-1) < 2*m := by omega
  have h' : ((d : ℝ)-1) < 2*(m : ℝ) := by exact_mod_cast h
  linarith

theorem dim_three_integral_normal (R : Rows 3) (m n : ℤ) (hn : 0<n) (hnodd : Odd n)
    (hmodd : Odd m) (hnm : n<m) (hmd : m<3*n) :
    Integral (R.paperPolytope m n) n ∧ Normal (R.paperPolytope m n) n := by
  apply upper_regime_normality R m n hn hnodd hmodd hnm (by push_cast; exact hmd)
  have h : ((n : ℝ)) < m := by exact_mod_cast hnm
  push_cast
  linarith


end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/DimensionSeven.lean <==
import Hadamard.FiveFacet

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical Matrix

/-- Three distinct spatial rows in dimension seven agree in a coordinate. -/
lemma Rows.three_agree (R : Rows 7) (f : Fin 3 → Fin 8) (hf : Function.Injective f) :
    ∃ j : Fin 7, ∀ i : Fin 3, R.v (f i) j=R.v (f 0) j := by
  let t : Fin 7 → ℤ := fun j => 1+R.v (f 0) j*R.v (f 1) j+
    R.v (f 0) j*R.v (f 2) j+R.v (f 1) j*R.v (f 2) j
  have ht : (∑ j,t j)=4 := by
    simp only [t,Finset.sum_add_distrib,R.gram]
    norm_num [hf.eq_iff, show (0:Fin 3)≠2 by decide, show (1:Fin 3)≠2 by decide]
  obtain ⟨j,_,hj⟩ := Finset.exists_ne_zero_of_sum_ne_zero (by omega : (∑ j,t j)≠0)
  refine ⟨j,?_⟩
  have ha := R.sign (f 0) j
  have hb := R.sign (f 1) j
  have hc := R.sign (f 2) j
  intro i
  fin_cases i <;> rcases ha with ha | ha <;> rcases hb with hb | hb <;>
    rcases hc with hc | hc <;> simp_all [t]

/-- Five tight simplex facets cannot meet the smaller cube in dimension seven. -/
theorem Rows.no_five_tight_seven (R : Rows 7) (m n : ℝ) (hmn : n<m)
    (x : Fin 7 → ℝ) (hx : ∀ j,-n ≤ x j ∧ x j ≤ n)
    (f : Fin 5 → Fin 8) (hf : Function.Injective f)
    (ht : ∀ i,dotMap (R.v (f i)) x= -m) : False := by
  let T : Finset (Fin 8) := Finset.univ \ Finset.univ.image f
  have hcard : T.card=3 := by
    simp [T,Finset.card_sdiff,Finset.card_image_of_injective _ hf]
  let e : Fin 3 ≃ ↥T := Fintype.equivOfCardEq (by simpa using hcard.symm)
  let g : Fin 3 → Fin 8 := fun i => (e i).val
  have hg : Function.Injective g := fun i j h => e.injective (Subtype.ext h)
  obtain ⟨j,hj⟩ := R.three_agree g hg
  let u : Fin 8 → ℝ := fun i => dotMap (R.v i) x+m
  have hu : (∑ i,u i)=8*m := by
    simp only [u,Finset.sum_add_distrib,R.sum_dots,Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul,zero_add]
    norm_num
  have hframe : (∑ i,u i*(R.v i j : ℝ))=8*x j := by
    simp only [u,add_mul,Finset.sum_add_distrib]
    rw [R.frame,← Finset.mul_sum,R.sum_rows_real]
    norm_num
  have hterm (i : Fin 8) : u i*(R.v i j : ℝ)=u i*(R.v (g 0) j : ℝ) := by
    by_cases hi : i∈T
    · obtain ⟨l,hl⟩ := e.surjective ⟨i,hi⟩
      have hg' : g l=i := congrArg Subtype.val hl
      rw [← hg',hj l]
    · have hin : i∈Finset.univ.image f := by simpa [T] using hi
      obtain ⟨l,_,rfl⟩ := Finset.mem_image.mp hin
      simp only [u,ht,neg_add_cancel,zero_mul]
  simp_rw [hterm] at hframe
  rw [← Finset.sum_mul,hu] at hframe
  rcases R.sign (g 0) j with h | h <;> rw [h] at hframe <;>
    norm_num at hframe <;> linarith [(hx j).1,(hx j).2]

/-- The free-coordinate bound in dimension seven, for the actual chart vertices. -/
theorem Rows.seven_free_bound (R : Rows 7) (m n : ℤ) (hnm : n<m)
    (b : Fin 8 → ℤ) (hb : ∀ i,2*b i=n*(∑ j,R.v i j)-m)
    (a : Fin 7 → ℝ) (ha : a∈(polytope n R.v b).extremePoints ℝ) :
    Fintype.card {j // (asSlabs n R.v b).Free a j} ≤ 4 := by
  let S := asSlabs n R.v b
  have he : S.region=polytope n R.v b := asSlabs_region n R.v b R.sign
  have hv : a∈S.region.extremePoints ℝ := by rwa [he]
  by_contra hcard
  have h5 : 5 ≤ Fintype.card {j // S.Free a j} := by dsimp [S] at *; omega
  obtain ⟨row,col,hd,_⟩ := S.vertex_free_system a hv
  let M : Matrix (Fin (Fintype.card {j // S.Free a j})) (Fin (Fintype.card {j // S.Free a j})) ℝ :=
    fun i j => (R.v (row i) (col j) : ℝ)
  have hli : LinearIndependent ℝ M.row := by
    apply Matrix.linearIndependent_rows_iff_isUnit.mpr
    exact (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hd)
  let sel : Fin 5 → Fin (Fintype.card {j // S.Free a j}) := Fin.castLE h5
  let f : Fin 5 → Fin 8 := fun i => (row (sel i)).val
  have hf : Function.Injective f := by
    intro i j hij
    apply Fin.castLE_injective h5
    apply hli.injective
    ext l
    change (R.v (f i) (col l) : ℝ)=(R.v (f j) (col l) : ℝ)
    rw [hij]
  have hactive (i : Fin 5) : dotMap (R.v (f i)) a=(b (f i) : ℝ) := by
    rcases (row (sel i)).property with h | h
    · exact h
    · have hu := signed_box_upper n (R.v (f i)) (R.sign (f i)) a ha.1.1
      change dotMap (R.v (f i)) a=((7 : ℤ)*n+1 : ℤ) at h
      push_cast at h
      norm_num at hu
      simp only [dotMap_apply] at h
      linarith
  let X := fromChart n a
  have hX : ∀ j,-(n : ℝ) ≤ X j ∧ X j ≤ n := by
    intro j; dsimp [X,fromChart]; constructor <;> linarith [(ha.1.1 j).1,(ha.1.1 j).2]
  have hdot (i : Fin 5) : dotMap (R.v (f i)) X= -(m : ℝ) := by
    rw [show X=fromChart n a from rfl,dot_fromChart,hactive]
    have hh : (2:ℝ)*b (f i)=(n : ℝ)*(∑ j,R.v (f i) j : ℤ)-m := by exact_mod_cast hb (f i)
    linarith
  exact R.no_five_tight_seven m n (by exact_mod_cast hnm) X hX f hf hdot

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/DirectExtraction.lean <==
import Hadamard.ObjectiveRounding
import Hadamard.ExtractionArithmetic

namespace HadamardPaper.DirectExtraction
open SlabGeometry ObjectiveRounding HalfIntegralGeometry
open scoped BigOperators Classical

variable {d r : ℕ}

def polytope (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ) : Set (Fin d → ℝ) :=
  {x | (∀ j, 0 ≤ x j ∧ x j ≤ n) ∧ ∀ i, (b i : ℝ) ≤ dotMap (A i) x}

def degree (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (k : ℕ) (Z : Fin d → ℤ) : Prop :=
  (∀ j, 0 ≤ Z j ∧ Z j ≤ (k : ℤ)*n) ∧ ∀ i, (k : ℤ)*b i ≤ ∑ j, A i j*Z j

noncomputable def center (k : ℕ) (Z : Fin d → ℤ) : Fin d → ℝ :=
  fun j => (Z j : ℝ)/(k : ℝ)

noncomputable def critical (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (a : Fin d → ℝ) : Finset (Fin r) :=
  Finset.univ.filter (fun i => dotMap (A i) a-(b i : ℝ)<((d/2 : ℕ) : ℝ))

lemma dot_center (A : Fin d → ℤ) (k : ℕ) (Z : Fin d → ℤ) :
    dotMap A (center k Z)=((∑ j, A j*Z j : ℤ) : ℝ)/(k : ℝ) := by
  simp [dotMap_apply,center,Finset.sum_div,mul_div_assoc]

lemma degree_center_mem (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (k : ℕ) (hk : 1 ≤ k) (Z : Fin d → ℤ) (hZ : degree n A b k Z) :
    center k Z ∈ polytope n A b := by
  have hkpos : (0 : ℝ)<k := by exact_mod_cast (show 0<k by omega)
  constructor
  · intro j
    constructor
    · exact div_nonneg (by exact_mod_cast (hZ.1 j).1) (le_of_lt hkpos)
    · apply (div_le_iff₀ hkpos).mpr
      exact_mod_cast (by simpa [mul_comm] using (hZ.1 j).2)
  · intro i
    rw [dot_center]
    apply (le_div_iff₀ hkpos).mpr
    exact_mod_cast (by simpa [mul_comm] using hZ.2 i)

lemma factor_slab_contains_center (u b k : ℤ) (hk : 2 ≤ k)
    (hu : k*b ≤ u) :
    (b : ℝ) ≤ (u : ℝ)/(k : ℝ) ∧
      (u : ℝ)/(k : ℝ) ≤ (u-(k-1)*b : ℤ) := by
  have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hk
  have hpos : (0 : ℝ)<k := by linarith
  have hmul : (u : ℝ)/(k : ℝ)*(k : ℝ)=u := div_mul_cancel₀ _ (ne_of_gt hpos)
  have huR : (k : ℝ)*b ≤ u := by exact_mod_cast hu
  have hlow : (b : ℝ) ≤ (u : ℝ)/(k : ℝ) := (le_div_iff₀ hpos).mpr (by nlinarith)
  refine ⟨hlow,?_⟩
  have hh := mul_nonneg (by linarith : (0 : ℝ) ≤ (k : ℝ)-1)
    (by linarith : (0 : ℝ) ≤ (u : ℝ)/(k : ℝ)-b)
  push_cast
  nlinarith

lemma signed_row_error (a : Fin d → ℤ) (ha : ∀ j, a j=1 ∨ a j= -1)
    (x y : Fin d → ℝ) : |dotMap a x-dotMap a y| ≤ ∑ j, |x j-y j| := by
  rw [← map_sub,dotMap_apply]
  apply (Finset.abs_sum_le_sum_abs _ _).trans_eq
  apply Finset.sum_congr rfl
  intro j _
  rcases ha j with h | h <;> simp [h,abs_sub_comm]

lemma factor_upper_parity (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1) (hb : SmallSignMatrices.SameParity b)
    (k : ℕ) (Z : Fin d → ℤ) :
    SmallSignMatrices.SameParity (fun i => (∑ j, A i j*Z j)-((k : ℤ)-1)*b i) := by
  obtain ⟨c,hc⟩ := hb
  refine ⟨(∑ j, Z j)-((k : ℤ)-1)*c,fun i => ?_⟩
  obtain ⟨z,hz⟩ := hc i
  obtain ⟨w,hw⟩ := ExtractionArithmetic.signed_row_parity (A i) Z (hs i)
  refine ⟨w-((k : ℤ)-1)*z,?_⟩
  dsimp only
  rw [hz]
  nlinarith

/-- Theorem 4.4's actual one-point extraction, with no rounding-existence hypothesis. -/
theorem extract (n : ℤ) (hn : 0 ≤ n) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1) (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3)
    (k : ℕ) (hk : 2 ≤ k) (Z : Fin d → ℤ) (hZ : degree n A b k Z) :
    ∃ p : Fin d → ℤ, degree n A b 1 p ∧ degree n A b (k-1) (fun j => Z j-p j) := by
  classical
  let a := center k Z
  have ha : a ∈ polytope n A b := degree_center_mem n A b k (by omega) Z hZ
  let C := critical A b a
  let e : Fin C.card ≃ ↥C := (Fintype.equivFinOfCardEq (Fintype.card_coe C)).symm
  let row (i : Fin C.card) : Fin r := (e i).val
  let U (i : Fin r) : ℤ := (∑ j, A i j*Z j)-((k : ℤ)-1)*b i
  have hLC : SmallSignMatrices.SameParity (fun i => b (row i)) := by
    obtain ⟨c,hc⟩ := hb
    exact ⟨c,fun i => hc (row i)⟩
  have hUC : SmallSignMatrices.SameParity (fun i => U (row i)) := by
    obtain ⟨c,hc⟩ := factor_upper_parity A b hs hb k Z
    exact ⟨c,fun i => hc (row i)⟩
  have hslab : ∀ i : Fin C.card, (b (row i) : ℝ) ≤ dotMap (A (row i)) a ∧
      dotMap (A (row i)) a ≤ U (row i) := by
    intro i
    rw [show a=center k Z from rfl,dot_center]
    exact factor_slab_contains_center _ _ k (by exact_mod_cast hk) (hZ.2 (row i))
  obtain ⟨p,hpbox,hpslab,hperr⟩ := objective_controlled_rounding a (hcritical a ha.1)
    (fun i => A (row i)) (fun i => b (row i)) (fun i => U (row i))
    (fun i j => hs (row i) j) hLC hUC hslab
  have herr : (∑ j, |(p j : ℝ)-a j|)<((d/2 : ℕ) : ℝ)+1 := by
    have hc : (fractional a).card ≤ d := by
      exact (Finset.card_filter_le _ _).trans (by simp)
    have hcR : ((fractional a).card : ℝ) ≤ d := by exact_mod_cast hc
    have hd := ExtractionArithmetic.dimension_error_bound d
    linarith
  have hrows (i : Fin r) : b i ≤ ∑ j, A i j*p j ∧
      ((k : ℤ)-1)*b i ≤ (∑ j, A i j*Z j)-(∑ j, A i j*p j) := by
    by_cases hi : i ∈ C
    · have he : row (e.symm ⟨i,hi⟩)=i := by simp [row]
      have hh := hpslab (e.symm ⟨i,hi⟩)
      rw [he] at hh
      dsimp [U] at hh
      constructor <;> linarith [hh.1,hh.2]
    · have hslack : ((d/2 : ℕ) : ℝ) ≤ dotMap (A i) a-(b i : ℝ) := by
        simpa [C,critical] using hi
      have hbound := (signed_row_error (A i) (hs i) (fun j => (p j : ℝ)) a).trans_lt herr
      have hdot : dotMap (A i) (fun j => (p j : ℝ)) = ((∑ j, A i j*p j : ℤ) : ℝ) := by
        simp [dotMap_apply]
      rw [hdot,show a=center k Z from rfl,dot_center] at hbound
      rw [show a=center k Z from rfl,dot_center] at hslack
      exact ExtractionArithmetic.two_factor_row _ _ _ k (d/2 : ℕ)
        (by exact_mod_cast hk) (by positivity) hslack hbound
  have hkpred : ((k-1 : ℕ) : ℤ)=(k : ℤ)-1 := by omega
  have hboxes (j : Fin d) : (0 ≤ p j ∧ p j ≤ n) ∧
      (0 ≤ Z j-p j ∧ Z j-p j ≤ ((k : ℤ)-1)*n) :=
    ExtractionArithmetic.rounding_factor_box (Z j) (p j) n k hn
      (by exact_mod_cast hk) (hZ.1 j).1 (hZ.1 j).2 (hpbox j).1 (hpbox j).2
  refine ⟨p,⟨?_,?_⟩,⟨?_,?_⟩⟩
  · intro j; simpa using (hboxes j).1
  · intro i; simpa using (hrows i).1
  · intro j; simpa [hkpred] using (hboxes j).2
  · intro i
    rw [hkpred]
    simpa [mul_sub,Finset.sum_sub_distrib] using (hrows i).2

/-- Extraction iterated through every positive degree, as an explicit sum of
k lattice points. There is no finite degree cutoff in this theorem. -/
theorem integer_decomposition (n : ℤ) (hn : 0 ≤ n)
    (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1) (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3) :
    ∀ k : ℕ, 1 ≤ k → ∀ Z : Fin d → ℤ, degree n A b k Z →
      ∃ p : Fin k → Fin d → ℤ, (∀ i, degree n A b 1 (p i)) ∧
        (∀ j, ∑ i, p i j=Z j) := by
  intro k
  induction k with
  | zero => intro hk; omega
  | succ k ih =>
    intro _ Z hZ
    by_cases hk : k=0
    · subst k
      refine ⟨fun _ => Z,fun _ => hZ,?_⟩
      intro j; simp
    · obtain ⟨p,hp,hrem⟩ := extract n hn A b hs hb hcritical (k+1) (by omega) Z hZ
      simp only [Nat.add_sub_cancel] at hrem
      obtain ⟨q,hq,hsum⟩ := ih (by omega) (fun j => Z j-p j) hrem
      refine ⟨Fin.cons p q,?_,?_⟩
      · intro i
        refine Fin.cases hp (fun j => hq j) i
      · intro j
        rw [Fin.sum_univ_succ]
        simp only [Fin.cons_zero,Fin.cons_succ]
        rw [hsum j]
        ring

end HadamardPaper.DirectExtraction


==> anc/lean/Hadamard/ExceptionalBasis.lean <==
import Hadamard.FiveFacet
import Hadamard.OrderFourSign

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical Matrix
variable {d : ℕ}

lemma four_sum_values (a : Fin 4 → ℤ) (ha : ∀ i,a i=1 ∨ a i= -1) :
    (∑ i,a i)= -4 ∨ (∑ i,a i)= -2 ∨ (∑ i,a i)=0 ∨ (∑ i,a i)=2 ∨ (∑ i,a i)=4 := by
  simp only [Fin.sum_univ_succ,Fin.sum_univ_zero,add_zero]
  change a 0+(a 1+(a 2+a 3))=-4 ∨ a 0+(a 1+(a 2+a 3))=-2 ∨ a 0+(a 1+(a 2+a 3))=0 ∨ a 0+(a 1+(a 2+a 3))=2 ∨ a 0+(a 1+(a 2+a 3))=4
  rcases ha 0 with h0 | h0 <;> rcases ha 1 with h1 | h1 <;>
    rcases ha 2 with h2 | h2 <;> rcases ha 3 with h3 | h3 <;>
    norm_num [h0,h1,h2,h3]

lemma four_gram_sums (A : Fin 4 → Fin d → ℤ)
    (hg : ∀ i k,(∑ j,A i j*A k j)=if i=k then (d : ℤ) else -1) :
    (∑ j,(∑ i,A i j)^2)=4*((d : ℤ)-3) ∧
    (∀ i,(∑ j,(∑ k,A k j)*A i j)=(d : ℤ)-3) := by
  have hrow (i : Fin 4) : (∑ j,(∑ k,A k j)*A i j)=(d : ℤ)-3 := by
    simp only [Finset.sum_mul]
    rw [Finset.sum_comm]
    simp_rw [hg]
    have hv (k : Fin 4) : (if k=i then (d:ℤ) else -1)=(if k=i then (d:ℤ)+1 else 0)-1 := by
      split_ifs <;> ring
    simp_rw [hv]
    simp [Finset.sum_sub_distrib]
    ring
  refine ⟨?_,hrow⟩
  simp only [pow_two,Finset.mul_sum]
  rw [Finset.sum_comm]
  simp_rw [hrow]
  simp
  ring

/-- After orienting nonzero column sums to two, exactly three columns have sum zero. -/
lemma oriented_zero_count (A : Fin 4 → Fin d → ℤ)
    (hg : ∀ i k,(∑ j,A i j*A k j)=if i=k then (d : ℤ) else -1)
    (ht : ∀ j,(∑ i,A i j)=0 ∨ (∑ i,A i j)=2) :
    (Finset.univ.filter (fun j => (∑ i,A i j)=0)).card=3 := by
  have hs := (four_gram_sums A hg).1
  have he (j : Fin d) : (∑ i,A i j)^2=if (∑ i,A i j)=0 then 0 else 4 := by
    rcases ht j with h | h <;> simp [h]
  simp_rw [he] at hs
  rw [Finset.sum_ite] at hs
  simp only [Finset.sum_const_zero,zero_add,Finset.sum_const,nsmul_eq_mul] at hs
  have hc := Finset.card_filter_add_card_filter_not (s := (Finset.univ : Finset (Fin d)))
    (fun j => (∑ i,A i j)=0)
  simp only [Finset.card_univ,Fintype.card_fin] at hc
  omega

lemma four_orthogonal_sum_square (A : Fin 4 → Fin d → ℤ) (f : Fin 4 → Fin d)
    (hM : ∀ i k,(∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0) :
    (∑ l,(∑ i,A i (f l))^2)=16 := by
  have he : (∑ l,(∑ i,A i (f l))^2)=(∑ i,∑ k,∑ l,A i (f l)*A k (f l)) := by
    simp_rw [pow_two,Finset.sum_mul,Finset.mul_sum]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i _
    rw [Finset.sum_comm]
  rw [he]
  simp_rw [hM]
  norm_num

/-- Every free column has sum two in the oriented exceptional basis. -/
lemma oriented_free_sums (A : Fin 4 → Fin d → ℤ) (f : Fin 4 → Fin d)
    (ht : ∀ j,(∑ i,A i j)=0 ∨ (∑ i,A i j)=2)
    (hM : ∀ i k,(∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0) :
    ∀ l,(∑ i,A i (f l))=2 := by
  have hs := four_orthogonal_sum_square A f hM
  have hb (l : Fin 4) : (∑ i,A i (f l))^2 ≤ 4 := by
    rcases ht (f l) with h | h <;> simp [h]
  intro l
  rcases ht (f l) with h | h
  · have hlt := Finset.sum_lt_sum (s := Finset.univ) (fun l _ => hb l)
      ⟨l,Finset.mem_univ l,by simp [h]⟩
    norm_num [hs] at hlt
  · exact h

/-- Invertibility ensures every row meets a negative free entry. -/
lemma oriented_free_negative (A : Fin 4 → Fin d → ℤ) (f : Fin 4 → Fin d)
    (ha : ∀ i j,A i j=1 ∨ A i j= -1)
    (ht : ∀ l,(∑ i,A i (f l))=2)
    (hd : (Matrix.of (fun i l => (A i (f l) : ℝ))).det≠0) :
    ∀ i,∃ l,A i (f l)= -1 := by
  let M : Matrix (Fin 4) (Fin 4) ℝ := fun i l => A i (f l)
  have hli : LinearIndependent ℝ M.row := by
    apply Matrix.linearIndependent_rows_iff_isUnit.mpr
    exact (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hd)
  intro i
  by_contra h
  push Not at h
  have hp (l) : A i (f l)=1 := (ha i (f l)).resolve_right (h l)
  let c : Fin 4 → ℝ := fun k => (if k=i then 2 else 0)-1
  have hrel : (∑ k,c k • M.row k)=0 := by
    ext l
    change (∑ k,c k*(A k (f l) : ℝ))=0
    simp only [c,sub_mul,Finset.sum_sub_distrib,one_mul,ite_mul,zero_mul,Finset.sum_ite_eq']
    simp only [Finset.mem_univ,ite_true,hp,Int.cast_one]
    have hh : (∑ k,(A k (f l) : ℝ))=2 := by exact_mod_cast ht l
    rw [hh]
    norm_num
  have hc := (linearIndependent_iff'.mp hli) Finset.univ c hrel i (Finset.mem_univ i)
  norm_num [c] at hc

/-- A linear-functional proof of the exceptional-basis exclusion, after column
orientation. It avoids enumerating the nonzero column types. -/
theorem oriented_exception_impossible (A : Fin 4 → Fin d → ℤ)
    (ha : ∀ i j,A i j=1 ∨ A i j= -1)
    (hg : ∀ i k,(∑ j,A i j*A k j)=if i=k then (d : ℤ) else -1)
    (ht : ∀ j,(∑ i,A i j)=0 ∨ (∑ i,A i j)=2)
    (f : Fin 4 → Fin d)
    (hM : ∀ i k,(∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0)
    (hdet : (Matrix.of (fun i l => (A i (f l) : ℝ))).det≠0)
    (x : Fin d → ℝ) (m n : ℝ) (hn : 0<n)
    (hx : ∀ j,-n ≤ x j ∧ x j ≤ n)
    (hfree : ∀ l,-n<x (f l) ∧ x (f l)<n)
    (hfixed : ∀ j,j∉Set.range f → x j= -n ∨ x j=n)
    (hactive : ∀ i,(∑ j,(A i j : ℝ)*x j)= -m)
    (hband : ((d : ℝ)-5)*n/2 ≤ m) : False := by
  let Z := Finset.univ.filter (fun j => (∑ i,A i j)=0)
  let U := Finset.univ.filter (fun j => (∑ i,A i j)≠0)
  have hZ : Z.card=3 := oriented_zero_count A hg ht
  have hsplit (v : Fin d → ℝ) : (∑ j∈Z,v j)+(∑ j∈U,v j)=∑ j,v j := by
    exact Finset.sum_filter_add_sum_filter_not _ _ _
  have hsplitZ (v : Fin d → ℤ) : (∑ j∈Z,v j)+(∑ j∈U,v j)=∑ j,v j := by
    exact Finset.sum_filter_add_sum_filter_not _ _ _
  have hU : (U.card : ℝ)=(d : ℝ)-3 := by
    have hh := Finset.card_filter_add_card_filter_not (s := (Finset.univ : Finset (Fin d)))
      (fun j => (∑ i,A i j)=0)
    change Z.card+U.card=Finset.univ.card at hh
    simp only [Finset.card_univ,Fintype.card_fin] at hh
    have hhR : (Z.card : ℝ)+(U.card : ℝ)=d := by exact_mod_cast hh
    rw [hZ] at hhR
    norm_num at hhR
    linarith
  have hz (j) (hj : j∈Z) : (∑ i,A i j)=0 := (Finset.mem_filter.mp hj).2
  have hu (j) (hj : j∈U) : (∑ i,A i j)=2 := (ht j).resolve_left (Finset.mem_filter.mp hj).2
  have hf2 := oriented_free_sums A f ht hM
  let eta : Fin d → ℤ := fun j => if x j= -n then -1 else 1
  have heta (j) : eta j=1 ∨ eta j= -1 := by dsimp [eta]; split_ifs <;> simp
  have hzero_fixed (j) (hj : j∈Z) : x j=n*(eta j : ℝ) := by
    have hnot : j∉Set.range f := by
      rintro ⟨l,rfl⟩
      have h := hz (f l) hj
      rw [hf2] at h
      norm_num at h
    rcases hfixed j hnot with h | h
    · simp [eta,h]
    · simp [eta,h]
  let z : Fin 4 → ℤ := fun i => ∑ j∈Z,A i j*eta j
  have hzs : (∑ i,z i)=0 := by
    dsimp [z]
    rw [Finset.sum_comm]
    apply Finset.sum_eq_zero
    intro j hj
    rw [← Finset.sum_mul,hz j hj,zero_mul]
  have hzpar (i) : Even (z i-3) := by
    have he : z i-(Z.card : ℤ)=∑ j∈Z,(A i j*eta j-1) := by
      simp [z,Finset.sum_sub_distrib]
    rw [← show (Z.card : ℤ)=3 by exact_mod_cast hZ,he]
    apply Finset.even_sum
    intro j _
    rcases ha i j with h | h <;> rcases heta j with h' | h' <;> simp [h,h']
  have hzn : ∃ i,z i ≤ -1 := by
    by_contra h
    push Not at h
    have hpos (i) : (1:ℤ) ≤ z i := by
      obtain ⟨k,hk⟩ := hzpar i
      have hh := h i
      omega
    have hh := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hpos i)
    norm_num [hzs] at hh
  obtain ⟨i,hi⟩ := hzn
  obtain ⟨l,hl⟩ := oriented_free_negative A f ha hf2 hdet i
  have hfU : f l∈U := by simp [U,hf2]
  have hrowSum : 2*(∑ j∈U,(A i j : ℝ))=(d : ℝ)-3 := by
    have hh := (four_gram_sums A hg).2 i
    have he := hsplitZ (fun j => (∑ k,A k j)*A i j)
    have hz' : (∑ j∈Z,(∑ k,A k j)*A i j)=0 := by
      apply Finset.sum_eq_zero
      intro j hj
      rw [hz j hj,zero_mul]
    have hu' : (∑ j∈U,(∑ k,A k j)*A i j)=2*(∑ j∈U,A i j) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j hj
      rw [hu j hj]
    rw [hz',hu',zero_add,hh] at he
    exact_mod_cast he
  have hcoeff : (∑ j∈U,(1-(A i j : ℝ)))=((d : ℝ)-3)/2 := by
    rw [Finset.sum_sub_distrib]
    simp only [Finset.sum_const,nsmul_eq_mul,mul_one]
    rw [hU]
    linarith
  have hbound : -n*(∑ j∈U,(1-(A i j : ℝ))) < ∑ j∈U,(1-(A i j : ℝ))*x j := by
    rw [Finset.mul_sum]
    apply Finset.sum_lt_sum
    · intro j _
      have hc : (0:ℝ) ≤ 1-(A i j : ℝ) := by rcases ha i j with h | h <;> simp [h]
      nlinarith [mul_nonneg hc (show 0≤x j+n by linarith [(hx j).1])]
    · refine ⟨f l,hfU,?_⟩
      rw [hl]
      norm_num
      linarith [(hfree l).1]
  have hdotZ : (∑ j∈Z,(A i j : ℝ)*x j)=n*(z i : ℝ) := by
    simp only [z,Int.cast_sum,Int.cast_mul,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j hj
    rw [hzero_fixed j hj]
    ring
  have hsumdots : (∑ j,(∑ k,(A k j : ℝ))*x j)= -4*m := by
    simp only [Finset.sum_mul]
    rw [Finset.sum_comm]
    simp_rw [hactive]
    norm_num
  have hsumU : 2*(∑ j∈U,x j)= -4*m := by
    have hh := hsplit (fun j => (∑ k,(A k j : ℝ))*x j)
    have hz' : (∑ j∈Z,(∑ k,(A k j : ℝ))*x j)=0 := by
      apply Finset.sum_eq_zero
      intro j hj
      have hh : (∑ k,(A k j : ℝ))=0 := by exact_mod_cast hz j hj
      rw [hh,zero_mul]
    have hu' : (∑ j∈U,(∑ k,(A k j : ℝ))*x j)=2*(∑ j∈U,x j) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j hj
      have hh : (∑ k,(A k j : ℝ))=2 := by exact_mod_cast hu j hj
      rw [hh]
    rwa [hz',hu',zero_add,hsumdots] at hh
  have hrow := hsplit (fun j => (A i j : ℝ)*x j)
  rw [hdotZ,hactive] at hrow
  have he : (∑ j∈U,(1-(A i j : ℝ))*x j)= -m+n*(z i : ℝ) := by
    simp only [sub_mul,one_mul,Finset.sum_sub_distrib]
    linarith
  rw [hcoeff,he] at hbound
  have hiR : (z i : ℝ) ≤ -1 := by exact_mod_cast hi
  nlinarith

lemma four_orthogonal_det (A : Matrix (Fin 4) (Fin 4) ℤ)
    (hM : ∀ i k,(∑ l,A i l*A k l)=if i=k then 4 else 0) :
    (A.map (Int.castRingHom ℝ)).det≠0 := by
  let M := A.map (Int.castRingHom ℝ)
  have hh : M*Mᵀ=(4:ℝ) • 1 := by
    ext i k
    simp only [M,Matrix.mul_apply,Matrix.transpose_apply,Matrix.map_apply,
      Matrix.smul_apply,Matrix.one_apply,smul_eq_mul]
    have h : (∑ l,(A i l : ℝ)*(A k l : ℝ))=if i=k then 4 else 0 := by exact_mod_cast hM i k
    change (∑ l,(A i l : ℝ)*(A k l : ℝ))=4*(if i=k then 1 else 0)
    rw [h]
    split_ifs <;> norm_num
  have hd := congrArg Matrix.det hh
  rw [Matrix.det_mul,Matrix.det_transpose,Matrix.det_smul,Matrix.det_one] at hd
  norm_num at hd
  intro h
  rw [h] at hd
  norm_num at hd

/-- A column sum of magnitude four forces a contradiction at an interior
free coordinate under the included integrality threshold. -/
lemma exceptional_no_large_column (A : Fin 4 → Fin d → ℤ)
    (ha : ∀ i j,A i j=1 ∨ A i j= -1)
    (hg : ∀ i k,(∑ j,A i j*A k j)=if i=k then (d : ℤ) else -1)
    (f : Fin 4 → Fin d)
    (hM : ∀ i k,(∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0)
    (x : Fin d → ℝ) (m n : ℝ) (hn : 0<n)
    (hx : ∀ j,-n ≤ x j ∧ x j ≤ n)
    (hfree : ∀ l,-n<x (f l) ∧ x (f l)<n)
    (hactive : ∀ i,(∑ j,(A i j : ℝ)*x j)= -m)
    (hband : ((d : ℝ)-5)*n/2 ≤ m) : ∀ j,|∑ i,A i j|≠4 := by
  let t : Fin d → ℝ := fun j => ∑ i,(A i j : ℝ)
  have hcoord (j) : 0 ≤ (t j)^2-2*|t j| := by
    have h := four_sign_coordinate (fun i => (A i j : ℝ))
      (fun i => by rcases ha i j with h | h <;> simp [h])
    dsimp [t]
    linarith
  have hs : (∑ j,(t j)^2)=4*((d : ℝ)-3) := by
    have hh := (four_gram_sums A hg).1
    dsimp only [t]
    exact_mod_cast hh
  intro j hj
  have hjR : |t j|=4 := by dsimp only [t]; exact_mod_cast hj
  have hgap := Finset.single_le_sum (s := Finset.univ) (fun l _ => hcoord l) (Finset.mem_univ j)
  have hjsq : (t j)^2=16 := by nlinarith [sq_abs (t j)]
  rw [Finset.sum_sub_distrib,← Finset.mul_sum,hs,hjsq,hjR] at hgap
  have hL : (∑ j,|t j|) ≤ 2*((d : ℝ)-5) := by linarith
  have hdot : (∑ j,t j*x j)= -4*m := by
    dsimp [t]
    simp only [Finset.sum_mul]
    rw [Finset.sum_comm]
    simp_rw [hactive]
    norm_num
  have htotal : (∑ j,t j*x j) ≤ -n*(∑ j,|t j|) := by
    rw [hdot]
    nlinarith
  have hz (l) : t (f l)=0 := cube_equality_free t x n hx htotal (f l) (hfree l)
  have hf := four_orthogonal_sum_square A f hM
  have hz' (l) : (∑ i,A i (f l))=0 := by
    have hh := hz l
    dsimp only [t] at hh
    exact_mod_cast hh
  simp only [hz',zero_pow (by decide : 2≠0),Finset.sum_const_zero] at hf
  norm_num at hf

/-- The exceptional order-four free basis cannot occur. This is the complete
geometric exclusion, including equality, for arbitrary signed Hadamard rows. -/
theorem exceptional_basis_impossible (A : Fin 4 → Fin d → ℤ)
    (ha : ∀ i j,A i j=1 ∨ A i j= -1)
    (hg : ∀ i k,(∑ j,A i j*A k j)=if i=k then (d : ℤ) else -1)
    (f : Fin 4 → Fin d)
    (hM : ∀ i k,(∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0)
    (x : Fin d → ℝ) (m n : ℝ) (hn : 0<n)
    (hx : ∀ j,-n ≤ x j ∧ x j ≤ n)
    (hfree : ∀ l,-n<x (f l) ∧ x (f l)<n)
    (hfixed : ∀ j,j∉Set.range f → x j= -n ∨ x j=n)
    (hactive : ∀ i,(∑ j,(A i j : ℝ)*x j)= -m)
    (hband : ((d : ℝ)-5)*n/2 ≤ m) : False := by
  have hlarge := exceptional_no_large_column A ha hg f hM x m n hn hx hfree hactive hband
  let e : Fin d → ℤ := fun j => if (∑ i,A i j)<0 then -1 else 1
  let B : Fin 4 → Fin d → ℤ := fun i j => e j*A i j
  let y : Fin d → ℝ := fun j => (e j : ℝ)*x j
  have he (j) : e j=1 ∨ e j= -1 := by dsimp [e]; split_ifs <;> simp
  have he2 (j) : e j*e j=1 := by rcases he j with h | h <;> simp [h]
  have hb (i j) : B i j=1 ∨ B i j= -1 := by
    rcases he j with h | h <;> rcases ha i j with h' | h' <;> simp [B,h,h']
  have hprod (i k j) : B i j*B k j=A i j*A k j := by
    calc
      _ = (e j*e j)*(A i j*A k j) := by dsimp [B]; ring
      _ = _ := by rw [he2,one_mul]
  have hBg (i k) : (∑ j,B i j*B k j)=if i=k then (d:ℤ) else -1 := by
    simp_rw [hprod]; exact hg i k
  have hBM (i k) : (∑ l,B i (f l)*B k (f l))=if i=k then 4 else 0 := by
    simp_rw [hprod]; exact hM i k
  have ht (j) : (∑ i,B i j)=0 ∨ (∑ i,B i j)=2 := by
    have hv := four_sum_values (fun i => A i j) (fun i => ha i j)
    have hh := hlarge j
    simp only [B,← Finset.mul_sum]
    rcases hv with h | h | h | h | h <;> simp_all [e]
  have hy (j) : -n ≤ y j ∧ y j ≤ n := by
    rcases he j with h | h
    · simpa [y,h] using hx j
    · simp only [y,h,Int.cast_neg,Int.cast_one,neg_one_mul]
      constructor <;> linarith [(hx j).1,(hx j).2]
  have hyfree (l) : -n<y (f l) ∧ y (f l)<n := by
    rcases he (f l) with h | h
    · simpa [y,h] using hfree l
    · simp only [y,h,Int.cast_neg,Int.cast_one,neg_one_mul]
      constructor <;> linarith [(hfree l).1,(hfree l).2]
  have hyfixed (j) (hj : j∉Set.range f) : y j= -n ∨ y j=n := by
    rcases he j with h | h <;> rcases hfixed j hj with h' | h' <;> simp [y,h,h']
  have hyactive (i) : (∑ j,(B i j : ℝ)*y j)= -m := by
    have heq (j) : (B i j : ℝ)*y j=(A i j : ℝ)*x j := by
      rcases he j with h | h <;> simp [B,y,h]
    simp_rw [heq]
    exact hactive i
  exact oriented_exception_impossible B hb hBg ht f hBM
    (four_orthogonal_det (fun i l => B i (f l)) hBM) y m n hn hy hyfree hyfixed hyactive hband

end HadamardPaper.HadamardRealization



==> anc/lean/Hadamard/ExtractionArithmetic.lean <==
import Mathlib.Tactic

namespace HadamardPaper.ExtractionArithmetic

/-- An integer strictly greater than -1 is nonnegative. -/
lemma integer_slack (z : ℤ) (hz : (-1 : ℝ) < z) : 0 ≤ z := by
  have h : (-1 : ℤ) < z := by exact_mod_cast hz
  omega

/-- The two integer factor slacks are safe after a perturbation of size < C+1.
Here u is the row value on the degree-k point and v on the extracted point. -/
theorem two_factor_row (u v b k : ℤ) (C : ℝ) (hk : 2 ≤ k) (hC : 0 ≤ C)
    (hslack : C ≤ (u : ℝ)/(k : ℝ)-(b : ℝ))
    (herr : |(v : ℝ)-(u : ℝ)/(k : ℝ)| < C+1) :
    b ≤ v ∧ (k-1)*b ≤ u-v := by
  have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hk
  have hk0 : (k : ℝ) ≠ 0 := by linarith
  have hmul : (u : ℝ)/(k : ℝ)*(k : ℝ) = u := div_mul_cancel₀ _ hk0
  have he := abs_lt.mp herr
  have hv : (-1 : ℝ) < (v-b : ℤ) := by push_cast; linarith
  have hprod : 0 ≤ ((k : ℝ)-2)*C := mul_nonneg (by linarith) hC
  have hscaled := mul_nonneg (by linarith : (0 : ℝ) ≤ (k : ℝ)-1)
    (by linarith : 0 ≤ (u : ℝ)/(k : ℝ)-(b : ℝ)-C)
  have hr : (-1 : ℝ) < (u-v-(k-1)*b : ℤ) := by
    push_cast
    nlinarith
  have hv' := integer_slack (v-b) hv
  have hr' := integer_slack (u-v-(k-1)*b) hr
  omega

/-- Every integer choice in the floor/ceiling interval lies in both factor boxes. -/
theorem rounding_factor_box (Z p n k : ℤ) (hn : 0 ≤ n) (hk : 2 ≤ k)
    (hZ0 : 0 ≤ Z) (hZn : Z ≤ k*n)
    (hpL : ⌊(Z : ℝ)/(k : ℝ)⌋ ≤ p) (hpU : p ≤ ⌈(Z : ℝ)/(k : ℝ)⌉) :
    (0 ≤ p ∧ p ≤ n) ∧ (0 ≤ Z-p ∧ Z-p ≤ (k-1)*n) := by
  have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hk
  have hkpos : (0 : ℝ) < k := by linarith
  have hZ0R : (0 : ℝ) ≤ Z := by exact_mod_cast hZ0
  have hnR : (0 : ℝ) ≤ n := by exact_mod_cast hn
  have hZnR : (Z : ℝ) ≤ (k : ℝ)*n := by exact_mod_cast hZn
  have hcenter0 : (0 : ℝ) ≤ (Z : ℝ)/(k : ℝ) := div_nonneg hZ0R (le_of_lt hkpos)
  have hcentern : (Z : ℝ)/(k : ℝ) ≤ n := (div_le_iff₀ hkpos).mpr (by nlinarith)
  have hcenterZ : (Z : ℝ)/(k : ℝ) ≤ Z := (div_le_iff₀ hkpos).mpr (by nlinarith)
  have hcenterR : ((Z-(k-1)*n : ℤ) : ℝ) ≤ (Z : ℝ)/(k : ℝ) := by
    apply (le_div_iff₀ hkpos).mpr
    push_cast
    have hh := mul_nonneg (by linarith : (0 : ℝ) ≤ (k : ℝ)-1)
      (by linarith : (0 : ℝ) ≤ (k : ℝ)*n-Z)
    nlinarith
  have h0 : (0 : ℤ) ≤ ⌊(Z : ℝ)/(k : ℝ)⌋ := Int.le_floor.mpr (by simpa using hcenter0)
  have hn' : ⌈(Z : ℝ)/(k : ℝ)⌉ ≤ n := Int.ceil_le.mpr hcentern
  have hZ' : ⌈(Z : ℝ)/(k : ℝ)⌉ ≤ Z := Int.ceil_le.mpr hcenterZ
  have hR : Z-(k-1)*n ≤ ⌊(Z : ℝ)/(k : ℝ)⌋ := Int.le_floor.mpr hcenterR
  omega

/-- The dimension-dependent error used in Theorem 4.4 is strictly below C+1. -/
theorem dimension_error_bound (d : ℕ) :
    (d : ℝ)/2+1/4 < ((d/2 : ℕ) : ℝ)+1 := by
  have h := Nat.div_add_mod d 2
  have h2 := Nat.mod_lt d (by norm_num : 2 > 0)
  have hd : (d : ℝ) = 2*((d/2 : ℕ) : ℝ)+((d%2 : ℕ) : ℝ) := by exact_mod_cast h.symm
  have hr : ((d%2 : ℕ) : ℝ) ≤ 1 := by exact_mod_cast (by omega : d%2 ≤ 1)
  linarith

/-- Every signed integer row has the same parity as the unsigned coordinate sum. -/
theorem signed_row_parity {d : ℕ} (a Z : Fin d → ℤ)
    (ha : ∀ i, a i=1 ∨ a i= -1) :
    Even ((∑ i, a i*Z i)-(∑ i, Z i)) := by
  rw [← Finset.sum_sub_distrib]
  apply Finset.even_sum
  intro i _
  rcases ha i with h | h
  · simp [h]
  · use -Z i
    simp [h, sub_eq_add_neg]

end HadamardPaper.ExtractionArithmetic


==> anc/lean/Hadamard/ExtractionPolytope.lean <==
import Hadamard.DirectExtraction
import Mathlib.Analysis.Convex.Topology
import Mathlib.Data.Fintype.Pi

namespace HadamardPaper.DirectExtraction
open SlabGeometry
open scoped BigOperators Classical Pointwise
variable {d r : ℕ}

lemma signed_box_upper (n : ℤ) (a : Fin d → ℤ) (ha : ∀ j, a j=1 ∨ a j= -1)
    (x : Fin d → ℝ) (hx : ∀ j, 0 ≤ x j ∧ x j ≤ n) :
    dotMap a x ≤ (d : ℝ)*n := by
  rw [dotMap_apply]
  calc
    _ ≤ ∑ _j : Fin d, (n : ℝ) := by
      apply Finset.sum_le_sum
      intro j _
      rcases ha j with h | h <;> simp only [h,Int.cast_one,Int.cast_neg,one_mul,neg_mul]
      · exact (hx j).2
      · linarith [(hx j).1,(hx j).2]
    _ = _ := by simp

noncomputable def asSlabs (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ) : System d r where
  lower := fun _ => 0
  upper := fun _ => n
  A := A
  lo := b
  hi := fun _ => (d : ℤ)*n+1

lemma asSlabs_region (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1) :
    (asSlabs n A b).region=polytope n A b := by
  ext x
  rw [System.mem_region]
  simp only [asSlabs,Int.cast_zero]
  constructor
  · intro h; exact ⟨h.1,fun i => (h.2 i).1⟩
  · intro h
    refine ⟨h.1,fun i => ⟨h.2 i,?_⟩⟩
    have hu := signed_box_upper n (A i) (hs i) x h.1
    push_cast
    linarith

/-- Integrality of every actual extreme point under Theorem 4.4's assumptions.
This direct active-parity argument avoids an extra rational-vertex theorem. -/
theorem extreme_points_integral (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hd : 2 ≤ d) (hs : ∀ i j, A i j=1 ∨ A i j= -1)
    (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3)
    (x : Fin d → ℝ) (hx : x ∈ (polytope n A b).extremePoints ℝ) :
    ∀ j, ∃ z : ℤ, x j=z := by
  let S := asSlabs n A b
  have he : S.region=polytope n A b := asSlabs_region n A b hs
  have hxS : x ∈ S.region.extremePoints ℝ := by rwa [he]
  have hactive (i : Fin r) (hi : S.Active x i) : dotMap (A i) x=(b i : ℝ) := by
    rcases hi with h | h
    · exact h
    · have hu := signed_box_upper n (A i) (hs i) x hx.1.1
      change dotMap (A i) x=((d : ℤ)*n+1 : ℤ) at h
      push_cast at h
      linarith
  have hc : Fintype.card {i // S.Active x i} ≤ 3 := by
    have hsub (i : Fin r) (hi : S.Active x i) : i∈critical A b x := by
      simp only [critical,Finset.mem_filter,Finset.mem_univ,true_and,hactive i hi,sub_self]
      exact_mod_cast (show 0<d/2 by omega)
    have hle := Fintype.card_le_of_injective
      (fun i : {i // S.Active x i} => (⟨i,hsub i i.property⟩ : ↥(critical A b x)))
      (by intro u v h; exact Subtype.ext (congrArg (fun t : ↥(critical A b x) => (t : Fin r)) h))
    simpa only [Fintype.card_coe] using hle.trans (by simpa using hcritical x hx.1.1)
  have hp : ∃ c : ℤ, ∀ i, S.Active x i → ∃ z : ℤ, S.rhs x i=c+2*z := by
    obtain ⟨c,hc⟩ := hb
    refine ⟨c,fun i hi => ?_⟩
    have hi' : dotMap (S.A i) x=(S.lo i : ℝ) := hactive i hi
    rw [System.rhs,ite_eq_left hi']
    exact hc i
  exact S.vertex_integral_of_active_parity hs x hxS hc hp

lemma mem_degree_iff_dilate (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (k : ℕ) (hk : 1 ≤ k) (Z : Fin d → ℤ) :
    degree n A b k Z ↔ (fun j => (Z j : ℝ)) ∈ (k : ℝ) • polytope n A b := by
  have hkpos : (0 : ℝ)<k := by exact_mod_cast (show 0<k by omega)
  constructor
  · intro h
    refine ⟨center k Z,degree_center_mem n A b k hk Z h,?_⟩
    ext j
    change (k : ℝ)*((Z j : ℝ)/(k : ℝ))=Z j
    field_simp
  · rintro ⟨x,hx,he⟩
    have hcoord (j : Fin d) : (Z j : ℝ)=(k : ℝ)*x j := by
      simpa using (congrFun he j).symm
    constructor
    · intro j
      constructor
      · exact_mod_cast (show (0 : ℝ) ≤ Z j by rw [hcoord]; exact mul_nonneg (le_of_lt hkpos) (hx.1 j).1)
      · exact_mod_cast (show (Z j : ℝ) ≤ (k : ℝ)*n by rw [hcoord]; exact mul_le_mul_of_nonneg_left (hx.1 j).2 (le_of_lt hkpos))
    · intro i
      have hdot : ((∑ j, A i j*Z j : ℤ) : ℝ)=(k : ℝ)*dotMap (A i) x := by
        simp only [Int.cast_sum,Int.cast_mul,dotMap_apply,Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro j _
        rw [hcoord]
        ring
      exact_mod_cast (show (k : ℝ)*b i ≤ ((∑ j, A i j*Z j : ℤ) : ℝ) by
        rw [hdot]; exact mul_le_mul_of_nonneg_left (hx.2 i) (le_of_lt hkpos))

/-- IDP stated on the actual scalar dilates of the real polytope. -/
theorem polytope_idp (n : ℤ) (hn : 0 ≤ n)
    (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1) (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3)
    (k : ℕ) (hk : 1 ≤ k) (Z : Fin d → ℤ)
    (hZ : (fun j => (Z j : ℝ)) ∈ (k : ℝ) • polytope n A b) :
    ∃ p : Fin k → Fin d → ℤ,
      (∀ i, (fun j => (p i j : ℝ)) ∈ polytope n A b) ∧ (∀ j, ∑ i, p i j=Z j) := by
  obtain ⟨p,hp,he⟩ := integer_decomposition n hn A b hs hb hcritical k hk Z
    ((mem_degree_iff_dilate n A b k hk Z).mpr hZ)
  refine ⟨p,fun i => ?_,he⟩
  have h := (mem_degree_iff_dilate n A b 1 (by omega) (p i)).mp (hp i)
  simpa using h

lemma polytope_convex (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ) :
    Convex ℝ (polytope n A b) := by
  intro x hx y hy α β hα hβ hab
  constructor
  · intro j
    change 0 ≤ α*x j+β*y j ∧ α*x j+β*y j ≤ n
    constructor
    · exact add_nonneg (mul_nonneg hα (hx.1 j).1) (mul_nonneg hβ (hy.1 j).1)
    · have h1 := mul_le_mul_of_nonneg_left (hx.1 j).2 hα
      have h2 := mul_le_mul_of_nonneg_left (hy.1 j).2 hβ
      have he : α*(n : ℝ)+β*n=n := by rw [← add_mul,hab,one_mul]
      linarith
  · intro i
    rw [map_add,map_smul,map_smul]
    change (b i : ℝ) ≤ α*dotMap (A i) x+β*dotMap (A i) y
    have h1 := mul_le_mul_of_nonneg_left (hx.2 i) hα
    have h2 := mul_le_mul_of_nonneg_left (hy.2 i) hβ
    have he : α*(b i : ℝ)+β*b i=b i := by rw [← add_mul,hab,one_mul]
    linarith

/-- The finite lattice set whose convex hull is the extraction polytope. -/
def latticePoints (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ) : Set (Fin d → ℝ) :=
  {x | x ∈ polytope n A b ∧ ∃ z : Fin d → ℤ, x=fun j => (z j : ℝ)}

lemma finite_latticePoints (n : ℤ) (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ) :
    (latticePoints n A b).Finite := by
  have hf := (Set.Finite.pi' (fun _ : Fin d => Set.finite_Icc (0 : ℤ) n)).image
    (fun z : Fin d → ℤ => fun j => (z j : ℝ))
  apply hf.subset
  rintro x ⟨hx,z,rfl⟩
  refine ⟨z,?_,rfl⟩
  intro j
  change 0 ≤ z j ∧ z j ≤ n
  have hh : (0 : ℝ) ≤ (z j : ℝ) ∧ (z j : ℝ) ≤ n := hx.1 j
  exact_mod_cast hh

/-- Actual convex-hull integrality, stronger than merely listing integral vertices. -/
theorem polytope_eq_convexHull_latticePoints (n : ℤ)
    (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hd : 2 ≤ d) (hs : ∀ i j, A i j=1 ∨ A i j= -1)
    (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3) :
    convexHull ℝ (latticePoints n A b)=polytope n A b := by
  have hcomp : IsCompact (polytope n A b) := by
    rw [← asSlabs_region n A b hs]
    exact System.isCompact_region _
  have hconv := polytope_convex n A b
  have hsub : (polytope n A b).extremePoints ℝ ⊆ latticePoints n A b := by
    intro x hx
    choose z hz using extreme_points_integral n A b hd hs hb hcritical x hx
    exact ⟨hx.1,z,funext hz⟩
  apply Set.Subset.antisymm
  · exact convexHull_min (fun _ h => h.1) hconv
  · rw [← closure_convexHull_extremePoints hcomp hconv]
    apply closure_minimal (convexHull_mono hsub)
    exact (finite_latticePoints n A b).isClosed_convexHull ℝ

/-- Theorem 4.4: integral convex hull and all-degree integer decomposition for
the actual real polytope, from the paper's finite signed-row hypotheses. -/
theorem direct_extraction_theorem (n : ℤ) (hn : 0 < n)
    (A : Fin r → Fin d → ℤ) (b : Fin r → ℤ)
    (hd : 2 ≤ d) (hs : ∀ i j, A i j=1 ∨ A i j= -1)
    (hb : SmallSignMatrices.SameParity b)
    (hcritical : ∀ a : Fin d → ℝ, (∀ j, 0 ≤ a j ∧ a j ≤ n) → (critical A b a).card ≤ 3) :
    (latticePoints n A b).Finite ∧
    convexHull ℝ (latticePoints n A b)=polytope n A b ∧
    (∀ k : ℕ, 1 ≤ k → ∀ Z : Fin d → ℤ,
      (fun j => (Z j : ℝ)) ∈ (k : ℝ) • polytope n A b →
      ∃ p : Fin k → Fin d → ℤ,
        (∀ i, (fun j => (p i j : ℝ)) ∈ polytope n A b) ∧ (∀ j, ∑ i, p i j=Z j)) :=
  ⟨finite_latticePoints n A b,polytope_eq_convexHull_latticePoints n A b hd hs hb hcritical,
    fun k hk Z hZ => polytope_idp n (le_of_lt hn) A b hs hb hcritical k hk Z hZ⟩

end HadamardPaper.DirectExtraction


==> anc/lean/Hadamard/FacetGeometry.lean <==
import Hadamard.SmoothGeometry

namespace HadamardPaper.FacetGeometry
open Set Filter HadamardPaper.SlabGeometry
open scoped Topology Classical
variable {d : ℕ}

/-- A genuine codimension-one supporting face: a nonzero integral normal,
a supporting inequality, and a relatively open hyperplane patch inside the set.
The radius is in the ambient Euclidean topology. -/
def IsFacetOf (P : Set (Fin d → ℝ)) (a : Fin d → ℤ) (b : ℝ) : Prop :=
  a≠0 ∧ (∀ x∈P,b ≤ dotMap a x) ∧
    ∃ x, dotMap a x=b ∧ ∃ ε>0,
      ∀ y, dist y x<ε → dotMap a y=b → y∈P

/-- A strict witness certifies a facet of a finite halfspace intersection. -/
theorem facet_of_strict_witness {ι : Type*} [Fintype ι]
    (A : ι → Fin d → ℤ) (b : ι → ℝ) (i : ι) (ha : A i≠0)
    (x : Fin d → ℝ) (hx : dotMap (A i) x=b i)
    (hstrict : ∀ j,j≠i → b j<dotMap (A j) x) :
    IsFacetOf {y | ∀ j,b j ≤ dotMap (A j) y} (A i) (b i) := by
  have he : ∀ᶠ y in 𝓝 x, ∀ j,j≠i → b j<dotMap (A j) y := by
    rw [Filter.eventually_all]
    intro j
    by_cases hj : j=i
    · subst j
      exact Filter.Eventually.of_forall (by simp)
    · have hh : ∀ᶠ y in 𝓝 x,b j<dotMap (A j) y :=
        ((dotMap (A j)).continuous.tendsto x).eventually (lt_mem_nhds (hstrict j hj))
      filter_upwards [hh] with y hy using fun _ => hy
  obtain ⟨ε,hε,he⟩ := Metric.eventually_nhds_iff.mp he
  refine ⟨ha,fun y hy => hy i,x,hx,ε,hε,?_⟩
  intro y hy hye j
  by_cases hj : j=i
  · subst j
    exact le_of_eq hye.symm
  · exact le_of_lt (he hy j hj)

end HadamardPaper.FacetGeometry

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set FacetGeometry
open scoped BigOperators Classical
variable {d : ℕ}

lemma Rows.facet_normal_ne_zero (R : Rows d) (hd : 0<d) (c : FacetIndex d) :
    R.facetNormal c≠0 := by
  obtain ⟨z,hz⟩ := R.facet_primitive hd c
  intro he
  simp [he] at hz

/-- Every member of the displayed presentation defines a genuine supporting
facet, certified by a relatively open patch in its hyperplane. -/
theorem Rows.genuine_facet (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (c : FacetIndex d) :
    IsFacetOf (R.paperPolytope m n) (R.facetNormal c) (facetBound m n c) := by
  have hd : 0<d := by
    by_contra h
    have hd : d=0 := by omega
    subst d
    norm_num at hmd
    omega
  have hm : 0<m := by omega
  rw [R.paper_eq_truncation m n hm,R.facet_presentation]
  rcases c with j | j | i
  · obtain ⟨x,hx,hcube,hsi⟩ := R.cube_facet_witness m n hn hnm j (-1) (by simp)
    apply facet_of_strict_witness _ _ (.inl j) (R.facet_normal_ne_zero hd _) x
    · simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using hx
    · intro c hc
      rcases c with k | k | i
      · have hkj : k≠j := by simpa using hc
        simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using (hcube k hkj).1
      · by_cases hkj : k=j
        · subst k
          simp only [Int.cast_neg,Int.cast_one,neg_one_mul] at hx
          simp [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply,hx]
          exact_mod_cast hn
        · have hh := (hcube k hkj).2
          simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using hh
      · exact hsi i
  · obtain ⟨x,hx,hcube,hsi⟩ := R.cube_facet_witness m n hn hnm j 1 (by simp)
    apply facet_of_strict_witness _ _ (.inr (.inl j)) (R.facet_normal_ne_zero hd _) x
    · simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using congrArg Neg.neg hx
    · intro c hc
      rcases c with k | k | i
      · by_cases hkj : k=j
        · subst k
          simp only [Int.cast_one,one_mul] at hx
          simp [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply,hx]
          exact_mod_cast hn
        · simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using (hcube k hkj).1
      · have hkj : k≠j := by simpa using hc
        simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using (hcube k hkj).2
      · exact hsi i
  · obtain ⟨x,hcube,hx,hsi⟩ := R.simplex_facet_witness hd m n hm hmd i
    apply facet_of_strict_witness _ _ (.inr (.inr i)) (R.facet_normal_ne_zero hd _) x
    · exact hx
    · intro c hc
      rcases c with j | j | k
      · simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using (hcube j).1
      · simpa [Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using (hcube j).2
      · exact hsi k (by simpa using hc)

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/FiveFacet.lean <==
import Hadamard.QuartetIntegrality

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Matrix Classical
variable {d r : ℕ}

/-- The five-row bound controls the actual free-coordinate count, including equality. -/
theorem free_card_from_five_rows (V : Fin r → Fin d → ℤ) (m n : ℤ)
    (hn : 0 ≤ n) (hs : ∀ i j,V i j=1 ∨ V i j= -1) (b : Fin r → ℤ)
    (hb : ∀ i,2*b i=n*(∑ j,V i j)-m) (B : ℝ)
    (hfive : ∀ f : Fin 5 → Fin r, Function.Injective f →
      (∑ j,|∑ i,(V (f i) j : ℝ)|) ≤ B)
    (hbound : (n : ℝ)*B ≤ 5*(m : ℝ))
    (a : Fin d → ℝ) (ha : a∈(polytope n V b).extremePoints ℝ) :
    Fintype.card {j // (asSlabs n V b).Free a j} ≤ 4 := by
  let S := asSlabs n V b
  have he : S.region=polytope n V b := asSlabs_region n V b hs
  have hv : a∈S.region.extremePoints ℝ := by rwa [he]
  by_contra hcard
  have h5 : 5 ≤ Fintype.card {j // S.Free a j} := by dsimp [S] at *; omega
  obtain ⟨row,col,hd,_⟩ := S.vertex_free_system a hv
  let M : Matrix (Fin (Fintype.card {j // S.Free a j})) (Fin (Fintype.card {j // S.Free a j})) ℝ :=
    fun i j => (V (row i) (col j) : ℝ)
  have hli : LinearIndependent ℝ M.row := by
    apply Matrix.linearIndependent_rows_iff_isUnit.mpr
    exact (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hd)
  let sel : Fin 5 → Fin (Fintype.card {j // S.Free a j}) := Fin.castLE h5
  let f : Fin 5 → Fin r := fun i => (row (sel i)).val
  have hf : Function.Injective f := by
    intro i j hij
    apply Fin.castLE_injective h5
    apply hli.injective
    ext l
    change (V (f i) (col l) : ℝ)=(V (f j) (col l) : ℝ)
    rw [hij]
  have hactive (i : Fin 5) : dotMap (V (f i)) a=(b (f i) : ℝ) := by
    rcases (row (sel i)).property with h | h
    · exact h
    · have hu := signed_box_upper n (V (f i)) (hs (f i)) a ha.1.1
      change dotMap (V (f i)) a=((d : ℤ)*n+1 : ℤ) at h
      push_cast at h
      linarith
  let X := fromChart n a
  let w : Fin d → ℝ := fun j => ∑ i : Fin 5,(V (f i) j : ℝ)
  have hX : ∀ j,-(n : ℝ) ≤ X j ∧ X j ≤ n := by
    intro j; dsimp [X,fromChart]; constructor <;> linarith [(ha.1.1 j).1,(ha.1.1 j).2]
  have hdot (i : Fin 5) : dotMap (V (f i)) X= -(m : ℝ) := by
    rw [show X=fromChart n a from rfl,dot_fromChart,hactive]
    have hh : (2:ℝ)*b (f i)=(n : ℝ)*(∑ j,V (f i) j : ℤ)-m := by exact_mod_cast hb (f i)
    linarith
  have hsum : (∑ j,w j*X j)= -5*(m : ℝ) := by
    dsimp [w]
    simp only [Finset.sum_mul]
    rw [Finset.sum_comm]
    have hh := congrArg (fun g : Fin 5 → ℝ => ∑ i,g i) (funext hdot)
    simpa [dotMap_apply] using hh
  have htotal : (∑ j,w j*X j) ≤ -(n : ℝ)*(∑ j,|w j|) := by
    have hh := mul_le_mul_of_nonneg_left (hfive f hf) (by exact_mod_cast hn : (0:ℝ) ≤ n)
    rw [hsum]
    dsimp [w]
    linarith
  have hz (j : {j // S.Free a j}) : w j=0 := by
    apply cube_equality_free w X n hX htotal j
    have hj := j.property
    have hj' : (0 : ℝ)<a j ∧ a j<n := by simpa [S,asSlabs,SlabGeometry.System.Free] using hj
    dsimp [X,fromChart]
    constructor <;> linarith [hj'.1,hj'.2]
  have hsub := hli.comp sel (Fin.castLE_injective h5)
  have hrel : (∑ i : Fin 5,(1:ℝ) • (M.row (sel i)))=0 := by
    ext j
    simpa [M,Matrix.row,sel,f,w] using hz (col j)
  have hcontra := (linearIndependent_iff'.mp hsub) Finset.univ (fun _ => (1:ℝ)) hrel 0 (Finset.mem_univ 0)
  norm_num at hcontra

/-- The active-basis bound used in the universal integrality band. -/
theorem Rows.integrality_free_bound (R : Rows d) (hd : 15 ≤ d) (m n : ℤ)
    (hn : 0 ≤ n) (b : Fin (d+1) → ℤ)
    (hb : ∀ i,2*b i=n*(∑ j,R.v i j)-m)
    (hm : ((d : ℝ)-5)*(n : ℝ)/2 ≤ m)
    (a : Fin d → ℝ) (ha : a∈(polytope n R.v b).extremePoints ℝ) :
    Fintype.card {j // (asSlabs n R.v b).Free a j} ≤ 4 := by
  apply free_card_from_five_rows R.v m n hn R.sign b hb (2*(d : ℝ)-5) ?_ ?_ a ha
  · intro f hf
    simpa using five_row_l1_bound (fun i j => (R.v (f i) j : ℝ))
      (fun i j => by rcases R.sign (f i) j with h | h <;> simp [h])
      (fun i k => by simpa [hf.eq_iff] using R.gram_real (f i) (f k))
  · have hdR : (15:ℝ) ≤ d := by exact_mod_cast hd
    have hnR : (0:ℝ) ≤ n := by exact_mod_cast hn
    nlinarith

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/GeneralIntegrality.lean <==
import Hadamard.ExceptionalBasis
import Hadamard.DimensionSeven
import Hadamard.CornerHadamard
import Hadamard.Paley

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical Matrix
variable {d : ℕ}

/-- Every actual vertex with at most four free coordinates is integral in the
chart at the universal threshold. The exceptional basis is excluded geometrically. -/
theorem Rows.vertex_integral_four (R : Rows d) (m n : ℤ) (hn : 0<n)
    (b : Fin (d+1) → ℤ) (hb : ∀ i,2*b i=n*(∑ j,R.v i j)-m)
    (hp : SmallSignMatrices.SameParity b)
    (hband : ((d : ℝ)-5)*(n : ℝ)/2 ≤ m)
    (a : Fin d → ℝ) (ha : a∈(polytope n R.v b).extremePoints ℝ)
    (hc : Fintype.card {j // (asSlabs n R.v b).Free a j} ≤ 4) :
    ∀ j,∃ z : ℤ,a j=z := by
  let S := asSlabs n R.v b
  have he : S.region=polytope n R.v b := asSlabs_region n R.v b R.sign
  have hv : a∈S.region.extremePoints ℝ := by rwa [he]
  have hactive (i) (hi : S.Active a i) : dotMap (R.v i) a=(b i : ℝ) := by
    rcases hi with h | h
    · exact h
    · have hh := signed_box_upper n (R.v i) (R.sign i) a ha.1.1
      change dotMap (R.v i) a=((d : ℤ)*n+1 : ℤ) at h
      push_cast at h
      linarith
  have hrhs (i) (hi : S.Active a i) : S.rhs a i=b i := by
    have hh : dotMap (S.A i) a=(S.lo i : ℝ) := hactive i hi
    rw [System.rhs,ite_eq_left hh]
    rfl
  have hpar : ∃ c : ℤ,∀ i,S.Active a i → ∃ z : ℤ,S.rhs a i=c+2*z := by
    obtain ⟨c,hc⟩ := hp
    exact ⟨c,fun i hi => by rw [hrhs i hi]; exact hc i⟩
  by_cases hsmall : Fintype.card {j // S.Free a j} ≤ 3
  · exact vertex_integral_of_free_parity S R.sign a hv hsmall hpar
  have hc4 : Fintype.card {j // S.Free a j}=4 := by dsimp [S] at *; omega
  have hsys := S.vertex_free_system a hv
  rw [hc4] at hsys
  obtain ⟨row,col,hdet,heq⟩ := hsys
  let M : Matrix (Fin 4) (Fin 4) ℝ := fun i j => R.v (row i) (col j)
  have hsign (i j) : M i j=1 ∨ M i j= -1 := by
    rcases R.sign (row i) (col j) with h | h <;> simp [M,h]
  have hclass := OrderFourSign.small_sign_basis (3:Fin 4) M hsign hdet
  have hmin : |M.det|=(2:ℝ)^(3:Fin 4).val := by
    rcases hclass.1 with h | ⟨_,_,hgram⟩
    · exact h
    · exfalso
      let A : Fin 4 → Fin d → ℤ := fun i => R.v (row i)
      let f : Fin 4 → Fin d := fun j => col j
      have hli : LinearIndependent ℝ M.row := by
        apply Matrix.linearIndependent_rows_iff_isUnit.mpr
        exact (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hdet)
      have hrowinj : Function.Injective (fun i => (row i).val) := by
        intro i j hij
        apply hli.injective
        ext l
        change (R.v (row i) (col l) : ℝ)=(R.v (row j) (col l) : ℝ)
        dsimp only at hij
        rw [hij]
      have hg (i k) : (∑ j,A i j*A k j)=if i=k then (d:ℤ) else -1 := by
        simpa [A,hrowinj.eq_iff] using R.gram (row i) (row k)
      have hfg (i k) : (∑ l,A i (f l)*A k (f l))=if i=k then 4 else 0 := by
        have hg4 : M*Mᵀ=(4:ℝ) • (1 : Matrix (Fin 4) (Fin 4) ℝ) := hgram
        have hh := congrFun (congrFun hg4 i) k
        simp only [Matrix.mul_apply,Matrix.transpose_apply,Matrix.smul_apply,Matrix.one_apply,smul_eq_mul] at hh
        have hh' : (∑ l,(A i (f l) : ℝ)*(A k (f l) : ℝ))=if i=k then 4 else 0 := by
          simpa only [M,A,f,mul_ite,mul_one,mul_zero] using hh
        exact_mod_cast hh'
      let X := fromChart n a
      have hX : ∀ j,-(n : ℝ) ≤ X j ∧ X j ≤ n := by
        intro j; dsimp [X,fromChart]; constructor <;> linarith [(ha.1.1 j).1,(ha.1.1 j).2]
      have hfree (l) : -(n : ℝ)<X (f l) ∧ X (f l)<n := by
        have hh := (col l).property
        have hh' : (0:ℝ)<a (f l) ∧ a (f l)<n := by
          simpa only [f,S,asSlabs,System.Free,Int.cast_zero] using hh
        dsimp [X,fromChart]
        constructor <;> linarith [hh'.1,hh'.2]
      have hfixed (j) (hj : j∉Set.range f) : X j= -(n : ℝ) ∨ X j=n := by
        have hnf : ¬ S.Free a j := by
          intro hh
          obtain ⟨l,hl⟩ := col.surjective ⟨j,hh⟩
          exact hj ⟨l,congrArg Subtype.val hl⟩
        have hnf' : ¬ ((0:ℝ)<a j ∧ a j<n) := by
          simpa only [S,asSlabs,System.Free,Int.cast_zero] using hnf
        have hbd := ha.1.1 j
        dsimp [X,fromChart]
        rcases le_or_gt (a j) 0 with h | h
        · left; linarith [hbd.1]
        · right
          have hh : (n:ℝ) ≤ a j := by simpa [h] using hnf'
          linarith [hbd.2]
      have ht (i) : (∑ j,(A i j : ℝ)*X j)= -(m : ℝ) := by
        change (∑ j,(R.v (row i) j : ℝ)*fromChart n a j)= -(m : ℝ)
        rw [← dotMap_apply]
        rw [dot_fromChart,hactive (row i) (row i).property]
        have hh : (2:ℝ)*b (row i)=(n : ℝ)*(∑ j,R.v (row i) j : ℤ)-m := by exact_mod_cast hb (row i)
        linarith
      exact exceptional_basis_impossible A (fun i => R.sign (row i)) hg f hfg X m n
        (by exact_mod_cast hn) hX hfree hfixed ht hband
  have hq : SmallSignMatrices.SameParity (fun i => S.rhs a (row i)-S.fixedValue a (row i)) := by
    obtain ⟨c,hc⟩ := hpar
    refine ⟨c-(∑ j : {j // ¬ S.Free a j},⌊a j⌋),fun i => ?_⟩
    obtain ⟨z,hz⟩ := hc (row i) (row i).property
    obtain ⟨w,hw⟩ := S.fixedValue_parity a R.sign (row i)
    refine ⟨z-w,?_⟩
    dsimp only
    rw [hz,hw]
    ring
  have hi := (hclass.2 hmin).2 (fun i => S.rhs a (row i)-S.fixedValue a (row i)) hq
    (fun j => a (col j)) (by ext i; exact heq i)
  intro j
  by_cases hj : S.Free a j
  · simpa using hi (col.symm ⟨j,hj⟩)
  · exact ⟨⌊a j⌋,S.outside_free_eq_floor a hv.1 j hj⟩

/-- Compact convex geometry and the exact affine chart transfer turn integral
chart vertices into source-lattice integrality. -/
theorem Rows.integral_of_normalized_vertices (R : Rows d) (m n : ℤ) (hm : 0<m)
    (b : Fin (d+1) → ℤ) (hb : ∀ i,2*b i=n*(∑ j,R.normalized.v i j)-m)
    (hv : ∀ a∈(polytope n R.normalized.v b).extremePoints ℝ,∀ j,∃ z : ℤ,a j=z) :
    Integral (R.paperPolytope m n) n := by
  let V := R.normalized.v
  let S := asSlabs n V b
  have he : S.region=polytope n V b := asSlabs_region n V b R.normalized.sign
  have hcomp : IsCompact (polytope n V b) := by rw [← he]; exact S.isCompact_region
  have hconv := polytope_convex n V b
  have hhull : convexHull ℝ (latticePoints n V b)=polytope n V b := by
    apply Set.Subset.antisymm
    · exact convexHull_min (fun _ h => h.1) hconv
    · rw [← closure_convexHull_extremePoints hcomp hconv]
      apply closure_minimal (convexHull_mono ?_) ((finite_latticePoints n V b).isClosed_convexHull ℝ)
      intro a ha
      choose z hz using hv a ha
      exact ⟨ha.1,z,funext hz⟩
  have hnorm : Integral (SourceChart.truncation V m n) n := by
    refine ⟨fromChart n '' latticePoints n V b,(finite_latticePoints n V b).image _,?_,?_⟩
    · rintro x ⟨y,⟨_,z,rfl⟩,rfl⟩
      exact (chart_lattice n _).mpr ⟨z,rfl⟩
    · change convexHull ℝ ((chartAffine n) '' latticePoints n V b)=SourceChart.truncation V m n
      rw [← (chartAffine n).image_convexHull,hhull]
      exact chart_image V m n b hb
  let E := signedEquiv (Equiv.refl _) (R.v 0) (R.sign 0)
  rw [← R.normalization_image] at hnorm
  have htrans := integral_linear_image (E '' SourceChart.truncation R.v m n) n E.symm
    (signedEquiv_symm_lattice (Equiv.refl _) (R.v 0) (R.sign 0) n) hnorm
  have himage : E.symm '' (E '' SourceChart.truncation R.v m n)=SourceChart.truncation R.v m n := by ext; simp
  rw [himage] at htrans
  rwa [R.paper_eq_truncation m n hm]

/-- Theorem 2.3 in full, including its closed lower endpoint. -/
theorem general_integrality (R : Rows d) (hd : 15 ≤ d) (m n : ℤ)
    (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m)
    (_hmd : m<(d : ℤ)*n) (hband : ((d : ℝ)-5)*(n : ℝ)/2 ≤ m) :
    Integral (R.paperPolytope m n) n := by
  have harith := normalized_chart_arithmetic R m n hmodd hnodd (R.order_four (by omega))
  apply R.integral_of_normalized_vertices m n (by omega) (chartRHS R.normalized m n) harith.1
  intro a ha
  apply R.normalized.vertex_integral_four m n hn _ harith.1 harith.2 hband a ha
  exact R.normalized.integrality_free_bound hd m n (le_of_lt hn) _ harith.1 hband a ha

/-- Proposition 2.4, universally over dimension-seven Hadamard simplices. -/
theorem dimension_seven_integrality (R : Rows 7) (m n : ℤ)
    (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (_hmd : m<7*n) :
    Integral (R.paperPolytope m n) n := by
  have harith := normalized_chart_arithmetic R m n hmodd hnodd (by norm_num)
  have hband : ((7 : ℝ)-5)*(n : ℝ)/2 ≤ m := by
    have h : (n : ℝ)<m := by exact_mod_cast hnm
    norm_num
    linarith
  apply R.integral_of_normalized_vertices m n (by omega) (chartRHS R.normalized m n) harith.1
  intro a ha
  apply R.normalized.vertex_integral_four m n hn _ harith.1 harith.2 hband a ha
  exact R.normalized.seven_free_bound m n hnm _ harith.1 a ha

/-- The lower-bound half of the minimum-dimension assertion, including all
possible Hadamard orders and the impossible low-dimensional parameter ranges. -/
theorem minimum_dimension_lower_bound (R : Rows d) (m n : ℤ)
    (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m)
    (hmd : m<(d : ℤ)*n) (hnot : ¬ Integral (R.paperPolytope m n) n) : 11 ≤ d := by
  by_contra h
  have hd2 : 2 ≤ d := by
    by_contra h'
    have hsmall : d=0 ∨ d=1 := by omega
    rcases hsmall with h | h <;> subst d <;> norm_num at hmd <;> omega
  have hdiv := R.order_four (by omega)
  have hcases : d=3 ∨ d=7 := by omega
  rcases hcases with h | h <;> subst d
  · exact hnot (dim_three_integral_normal R m n hn hnodd hmodd hnm (by simpa using hmd)).1
  · exact hnot (dimension_seven_integrality R m n hn hnodd hmodd hnm (by simpa using hmd))

/-- General integrality directly on arbitrary real marked Hadamard matrices. -/
theorem real_general_integrality (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (hd : 15 ≤ d) (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d : ℤ)*n) (hband : ((d : ℝ)-5)*(n : ℝ)/2 ≤ m) :
    Integral (realPaper H c e m n) n := by
  obtain ⟨M,hM,rfl⟩ := real_hadamard_integer_encoding H hH
  have h := general_integrality (markedRows M hM c e) hd m n hn hnodd hmodd hnm hmd hband
  have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n=(markedRows M hM c e).paperPolytope m n := by
    simp [realPaper,Rows.paperPolytope,markedRows]
  rwa [he]

/-- Dimension-seven integrality directly on arbitrary real marked Hadamard matrices. -/
theorem real_dimension_seven_integrality (H : Matrix (Fin 8) (Fin 8) ℝ)
    (hH : H.IsHadamard) (c : Fin 8) (e : Fin 7 ≃ {j : Fin 8 // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<7*n) : Integral (realPaper H c e m n) n := by
  obtain ⟨M,hM,rfl⟩ := real_hadamard_integer_encoding H hH
  have h := dimension_seven_integrality (markedRows M hM c e) m n hn hnodd hmodd hnm hmd
  have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n=(markedRows M hM c e).paperPolytope m n := by
    simp [realPaper,Rows.paperPolytope,markedRows]
  rwa [he]

noncomputable def paleySigns (i : Fin 12) (j : Fin 11) : ℤ :=
  if normals i j=1 then 1 else -1

lemma paleySigns_cast (i : Fin 12) (j : Fin 11) : (paleySigns i j : ℝ)=normals i j := by
  rcases normals_sign i j with h | h <;> norm_num [paleySigns,h]

noncomputable def paleyRows : Rows 11 where
  v := paleySigns
  sign := by intro i j; dsimp [paleySigns]; split_ifs <;> simp
  gram := by
    intro i k
    have h := normals_gram i k
    change (∑ j,normals i j*normals k j)=if i=k then 11 else -1 at h
    simp_rw [← paleySigns_cast] at h
    exact_mod_cast h

lemma paleyRows_paper (m n : ℤ) :
    paleyRows.paperPolytope m n=HadamardPaper.paperPolytope (m : ℝ) (n : ℝ) := by
  simp only [Rows.paperPolytope,paleyRows,paleySigns_cast,HadamardPaper.paperPolytope]

theorem dimension_eleven_nonintegral : ¬ Integral (paleyRows.paperPolytope 5 3) 3 := by
  obtain ⟨_,_,_,h⟩ := nonlattice_hadamard_truncation 3 5
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rintro ⟨S,_,hS,hP⟩
  apply h
  refine ⟨S,hS,?_⟩
  rw [paleyRows_paper] at hP
  exact hP.symm

/-- Corollary 2.5 as an exact least-dimension statement for all admissible
Hadamard simplex rows, using the literal dimension-eleven counterexample. -/
theorem minimum_nonintegral_dimension :
    IsLeast {d : ℕ | ∃ R : Rows d, ∃ m n : ℤ,
      0<n ∧ Odd n ∧ Odd m ∧ n<m ∧ m<(d : ℤ)*n ∧
      ¬ Integral (R.paperPolytope m n) n} 11 := by
  constructor
  · exact ⟨paleyRows,5,3,by norm_num,by decide,by decide,by norm_num,by norm_num,
      dimension_eleven_nonintegral⟩
  · rintro d ⟨R,m,n,hn,hno,hmo,hnm,hmd,hnot⟩
    exact minimum_dimension_lower_bound R m n hn hno hmo hnm hmd hnot

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/GeometricRounding.lean <==
import Hadamard.HalfIntegralGeometry
import Hadamard.SlabIntegrality

namespace HadamardPaper.GeometricRounding
open scoped BigOperators Classical
open RealSlabRounding SlabGeometry

/-- The four-corner argument includes zero, one, two and three slabs. -/
theorem few_slab_corners (r : ℕ) (hr : r ≤ 3) (a b L U : Fin r → ℤ)
    (ha : ∀ i, a i=1 ∨ a i= -1) (hb : ∀ i, b i=1 ∨ b i= -1)
    (hwidth : ∀ i, L i < U i)
    (hlo : ∀ i, 2*L i ≤ a i+b i) (hhi : ∀ i, a i+b i ≤ 2*U i) :
    ∃ p : Fin 4, ∀ i, L i ≤ ParityRounding.cornerValue (a i) (b i) p ∧
      ParityRounding.cornerValue (a i) (b i) p ≤ U i := by
  classical
  by_contra hn
  push Not at hn
  choose f hf using hn
  have hinj : Function.Injective f := by
    intro p q hpq
    apply ParityRounding.excluded_corner_unique (a (f p)) (b (f p)) (L (f p)) (U (f p))
      (ha (f p)) (hb (f p)) (hwidth (f p)) (hlo (f p)) (hhi (f p)) p q
    · exact fun h => not_le_of_gt (hf p h.1) h.2
    · rw [hpq]
      exact fun h => not_le_of_gt (hf q h.1) h.2
  have hc := Fintype.card_le_of_injective f hinj
  simp only [Fintype.card_fin] at hc
  omega

theorem round_half_point {d r : ℕ} (hr : r ≤ 3) (h Lbox Ubox : Fin d → ℤ)
    (i j : Fin d) (hij : i ≠ j)
    (a : Fin r → Fin d → ℤ) (L U : Fin r → ℤ)
    (ha : ∀ r l, a r l=1 ∨ a r l= -1)
    (hwidth : ∀ r, L r < U r)
    (hbox : ∀ l, (Lbox l : ℝ) ≤ point h i j (1/2) (1/2) l ∧
      point h i j (1/2) (1/2) l ≤ Ubox l)
    (hslab : ∀ r, (L r : ℝ) ≤ ∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l ∧
      (∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l) ≤ U r) :
    ∃ p : Fin d → ℤ,
      (∀ l, Lbox l ≤ p l ∧ p l ≤ Ubox l) ∧
      (∀ r, L r ≤ ∑ l, a r l*p l ∧ (∑ l, a r l*p l) ≤ U r) ∧
      (∀ l, l ≠ i → l ≠ j → p l=h l) ∧
      |(p i : ℝ)-point h i j (1/2) (1/2) i|=1/2 ∧
      |(p j : ℝ)-point h i j (1/2) (1/2) j|=1/2 := by
  let c : Fin r → ℤ := fun r => ∑ l, a r l*h l
  have hc (r : Fin r) : (∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l) =
      (c r : ℝ)+(a r i+a r j : ℤ)/2 := by
    rw [row_value]
    dsimp [c]
    push_cast
    ring
  have hlo (r : Fin r) : 2*(L r-c r) ≤ a r i+a r j := by
    have hh := (hslab r).1
    rw [hc] at hh
    exact_mod_cast (show (2:ℝ)*((L r : ℝ)-c r) ≤ (a r i : ℝ)+a r j by push_cast at hh; linarith)
  have hhi (r : Fin r) : a r i+a r j ≤ 2*(U r-c r) := by
    have hh := (hslab r).2
    rw [hc] at hh
    exact_mod_cast (show (a r i : ℝ)+a r j ≤ (2:ℝ)*((U r : ℝ)-c r) by push_cast at hh; linarith)
  obtain ⟨p, hp⟩ := few_slab_corners r hr
    (fun r => a r i) (fun r => a r j) (fun r => L r-c r) (fun r => U r-c r)
    (fun r => ha r i) (fun r => ha r j) (fun r => by linarith [hwidth r]) hlo hhi
  refine ⟨rounded h i j p, ?_, ?_, ?_, ?_, ?_⟩
  · intro l
    by_cases li : l=i
    · subst l
      have hb := hbox i
      simp [point, hij] at hb
      have hh := integer_half_bounds (Lbox i) (Ubox i) (h i) (by simpa using hb.1) (by simpa using hb.2)
      fin_cases p <;> simp [rounded, first, hij] <;> omega
    · by_cases lj : l=j
      · subst l
        have hb := hbox j
        simp [point, Ne.symm hij] at hb
        have hh := integer_half_bounds (Lbox j) (Ubox j) (h j) (by simpa using hb.1) (by simpa using hb.2)
        fin_cases p <;> simp [rounded, second, Ne.symm hij] <;> omega
      · have hb := hbox l
        simp [point, li, lj] at hb
        simpa [rounded, li, lj] using hb
  · intro r
    rw [rounded_row]
    have hh := hp r
    dsimp [c] at hh
    constructor <;> linarith [hh.1,hh.2]
  · intro l li lj
    simp [rounded,li,lj]
  · fin_cases p <;> simp [rounded,point,first,hij] <;> norm_num
  · fin_cases p <;> simp [rounded,point,second,Ne.symm hij] <;> norm_num


/-- Rounding of an actual vertex, with an explicit bound on the changed coordinates. -/
theorem round_vertex {d r : ℕ} (S : System d r) (hr : r ≤ 3)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (hlo : SmallSignMatrices.SameParity S.lo) (hhi : SmallSignMatrices.SameParity S.hi)
    (v : Fin d → ℝ) (hv : v ∈ S.region.extremePoints ℝ) :
    ∃ p : Fin d → ℤ, (fun l => (p l : ℝ)) ∈ S.region ∧
      ((∀ l, (p l : ℝ)=v l) ∨
        ∃ i j : Fin d, i ≠ j ∧
          (∀ l, l ≠ i → l ≠ j → (p l : ℝ)=v l) ∧
          |(p i : ℝ)-v i|=1/2 ∧ |(p j : ℝ)-v j|=1/2) := by
  classical
  obtain ⟨cL,hL⟩ := hlo
  obtain ⟨cU,hU⟩ := hhi
  by_cases hc : cL%2=cU%2
  · have hpar : ∃ c : ℤ, ∀ i, (∃ z : ℤ, S.lo i=c+2*z) ∧ (∃ z : ℤ, S.hi i=c+2*z) := by
      refine ⟨cL,fun i => ⟨hL i,?_⟩⟩
      obtain ⟨z,hz⟩ := hU i
      refine ⟨z+(cU-cL)/2,?_⟩
      omega
    have hi := S.vertex_integral_common_endpoints hr hs hpar v hv
    choose p hp using hi
    refine ⟨p,?_,Or.inl (fun l => (hp l).symm)⟩
    have he : (fun l => (p l : ℝ))=v := funext (fun l => (hp l).symm)
    rw [he]
    exact hv.1
  · have hwidth : ∀ i, S.lo i < S.hi i := by
      intro i
      have hb := ((S.mem_region v).mp hv.1).2 i
      have hle : S.lo i ≤ S.hi i := by exact_mod_cast (le_trans hb.1 hb.2)
      obtain ⟨a,ha⟩ := hL i
      obtain ⟨b,hb⟩ := hU i
      omega
    rcases HalfIntegralGeometry.System.vertex_form S hr hs v hv with hint | ⟨i,j,hij,he⟩
    · refine ⟨fun l => ⌊v l⌋,?_,Or.inl (fun l => (hint l).symm)⟩
      have he : (fun l => ((⌊v l⌋ : ℤ) : ℝ))=v := funext (fun l => (hint l).symm)
      rw [he]
      exact hv.1
    · have hb := (S.mem_region v).mp hv.1
      obtain ⟨p,hpB,hpA,hpOther,hpi,hpj⟩ := round_half_point hr
        (fun l => ⌊v l⌋) S.lower S.upper i j hij S.A S.lo S.hi hs hwidth
        (by rw [← he]; exact hb.1)
        (by rw [← he]; simpa using hb.2)
      refine ⟨p,?_,Or.inr ⟨i,j,hij,?_,?_,?_⟩⟩
      · apply (S.mem_region _).mpr
        constructor
        · intro l; exact_mod_cast hpB l
        · intro a
          rw [dotMap_apply]
          exact_mod_cast hpA a
      · intro l hli hlj
        have hh := hpOther l hli hlj
        rw [he]
        simpa [point,hli,hlj] using congrArg (Int.cast : ℤ → ℝ) hh
      · simpa only [← he] using hpi
      · simpa only [← he] using hpj

/-- Nonempty integer boxes cut by at most three common-parity signed slabs
contain an integer point: the existence clause of Lemma 4.2. -/
theorem three_slab_integer_point {d r : ℕ} (S : System d r) (hr : r ≤ 3)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (hlo : SmallSignMatrices.SameParity S.lo) (hhi : SmallSignMatrices.SameParity S.hi)
    (hne : S.region.Nonempty) : ∃ p : Fin d → ℤ, (fun l => (p l : ℝ)) ∈ S.region := by
  obtain ⟨v,hv,-⟩ := S.exists_optimal_vertex hne 0
  obtain ⟨p,hp,-⟩ := round_vertex S hr hs hlo hhi v hv
  exact ⟨p,hp⟩

end HadamardPaper.GeometricRounding


==> anc/lean/Hadamard/HadamardNormalization.lean <==
import Hadamard.HadamardRealization
import Hadamard.SignedCoordinates

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart
open scoped BigOperators Matrix
variable {d : ℕ}

lemma Rows.sign_sq (R : Rows d) (i : Fin (d+1)) (j : Fin d) : R.v i j*R.v i j=1 := by
  rcases R.sign i j with h | h <;> simp [h]

def Rows.normalized (R : Rows d) : Rows d where
  v i j := R.v 0 j*R.v i j
  sign := by
    intro i j
    rcases R.sign 0 j with h | h <;> rcases R.sign i j with h' | h' <;> simp [h,h']
  gram := by
    intro i k
    have he : (∑ j,R.v 0 j*R.v i j*(R.v 0 j*R.v k j))=∑ j,R.v i j*R.v k j := by
      apply Finset.sum_congr rfl
      intro j _
      calc
        _ = (R.v 0 j*R.v 0 j)*(R.v i j*R.v k j) := by ring
        _ = _ := by rw [R.sign_sq]; ring
    rw [he,R.gram]

lemma Rows.normalized_row_sum (R : Rows d) (i : Fin (d+1)) :
    (∑ j,R.normalized.v i j)=if i=0 then (d : ℤ) else -1 := by
  dsimp [Rows.normalized]
  have h := R.gram 0 i
  simpa [eq_comm] using h

lemma Rows.normalization_image (R : Rows d) (m n : ℤ) :
    signedEquiv (Equiv.refl _) (R.v 0) (R.sign 0) '' truncation R.v m n =
      truncation R.normalized.v m n := by
  let E := signedEquiv (Equiv.refl _) (R.v 0) (R.sign 0)
  have hmem (x : Fin d → ℝ) : E x∈truncation R.normalized.v m n ↔ x∈truncation R.v m n := by
    have hbox (j : Fin d) : (-(n : ℝ) ≤ E x j ∧ E x j ≤ n) ↔ (-(n : ℝ) ≤ x j ∧ x j ≤ n) := by
      change (-(n : ℝ) ≤ (R.v 0 j : ℝ)*x j ∧ (R.v 0 j : ℝ)*x j ≤ n) ↔ _
      rcases R.sign 0 j with h | h
      · simp [h]
      · simp only [h,Int.cast_neg,Int.cast_one,neg_one_mul]
        constructor <;> intro h <;> constructor <;> linarith [h.1,h.2]
    have hdot (i : Fin (d+1)) : dotMap (R.normalized.v i) (E x)=dotMap (R.v i) x := by
      simp only [dotMap_apply,Rows.normalized]
      apply Finset.sum_congr rfl
      intro j _
      change ((R.v 0 j*R.v i j : ℤ) : ℝ)*((R.v 0 j : ℝ)*x j)=(R.v i j : ℝ)*x j
      rcases R.sign 0 j with h | h <;> simp [h]
    simp only [truncation,Set.mem_ofPred_eq,hbox,hdot]
  ext y
  constructor
  · rintro ⟨x,hx,rfl⟩; exact (hmem x).mpr hx
  · intro hy
    refine ⟨E.symm y,?_,E.apply_symm_apply y⟩
    apply (hmem _).mp
    simpa using hy

noncomputable def chartRHS (R : Rows d) (m n : ℤ) : Fin (d+1) → ℤ :=
  fun i => (n*(∑ j,R.v i j)-m)/2

lemma normalized_chart_arithmetic (R : Rows d) (m n : ℤ)
    (hm : Odd m) (hn : Odd n) (horder : 4 ∣ d+1) :
    (∀ i,2*chartRHS R.normalized m n i=n*(∑ j,R.normalized.v i j)-m) ∧
      SmallSignMatrices.SameParity (chartRHS R.normalized m n) := by
  obtain ⟨q,hq⟩ := horder
  obtain ⟨a,ha⟩ := hm
  obtain ⟨b,hb⟩ := hn
  have hd : (d : ℤ)+1=4*(q : ℤ) := by exact_mod_cast hq
  have hbase : (-n-m)%2=0 := by omega
  have he (i : Fin (d+1)) : chartRHS R.normalized m n i=
      (-n-m)/2+(if i=0 then 2*(q : ℤ)*n else 0) := by
    dsimp [chartRHS]
    rw [R.normalized_row_sum]
    split_ifs with hi
    · have hid : n*(d : ℤ)-m=(-n-m)+2*(2*(q : ℤ)*n) := by
        have hh := congrArg (fun z : ℤ => n*z) hd
        nlinarith
      rw [hid]
      omega
    · simp
  constructor
  · intro i
    rw [he,R.normalized_row_sum]
    have hdiv : 2*((-n-m)/2)= -n-m := by omega
    have hdn := congrArg (fun z : ℤ => n*z) hd
    split_ifs <;> nlinarith
  · refine ⟨(-n-m)/2,fun i => ?_⟩
    rw [he]
    by_cases hi : i=0
    · refine ⟨(q : ℤ)*n,?_⟩; simp [hi]; ring
    · exact ⟨0,by simp [hi]⟩

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/HadamardRealization.lean <==
import Hadamard.SourceChart
import Hadamard.SignBounds
import Mathlib.LinearAlgebra.Matrix.HadamardMatrix

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart
open scoped BigOperators Matrix

/-- Spatial rows of a marked real Hadamard matrix after its marked column is
normalized to ones. The sign/Gram conditions are exactly the manuscript data. -/
structure Rows (d : ℕ) where
  v : Fin (d+1) → Fin d → ℤ
  sign : ∀ i j, v i j=1 ∨ v i j= -1
  gram : ∀ i k, (∑ j, v i j*v k j)=if i=k then (d : ℤ) else -1

variable {d : ℕ}

def Rows.full (R : Rows d) : Matrix (Fin (d+1)) (Fin (d+1)) ℤ :=
  fun i => Fin.cons 1 (R.v i)

lemma Rows.full_hadamard (R : Rows d) : R.full.IsHadamard := by
  apply Matrix.IsHadamard.of_mul_conjTranspose
  · intro i j
    refine Fin.cases ?_ (fun j => ?_) j
    · simp [Rows.full]
    · rcases R.sign i j with h | h <;> simp [Rows.full,h,Unitary.mem_iff]
  · ext i k
    simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,star_trivial,
      Rows.full,Fin.sum_univ_succ,Fin.cons_zero,Fin.cons_succ,one_mul,
      Matrix.smul_apply,Matrix.one_apply,smul_eq_mul,Fintype.card_fin]
    rw [R.gram]
    split_ifs <;> simp
    ring
  · exact isRegular_iff_ne_zero.mpr (by simp; omega)

lemma Rows.sum_rows (R : Rows d) (j : Fin d) : (∑ i,R.v i j)=0 := by
  have h := congrFun (congrFun R.full_hadamard.conjTranspose_mul 0) j.succ
  simpa [Rows.full,Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.one_apply,Ne.symm (Fin.succ_ne_zero j)] using h

lemma Rows.col_gram (R : Rows d) (j k : Fin d) :
    (∑ i,R.v i j*R.v i k)=if j=k then ((d+1 : ℕ) : ℤ) else 0 := by
  have h := congrFun (congrFun R.full_hadamard.conjTranspose_mul j.succ) k.succ
  simpa [Rows.full,Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.one_apply] using h

lemma Rows.order_four (R : Rows d) (hd : 2 < d+1) : 4 ∣ d+1 := by
  simpa using R.full_hadamard.four_dvd_card (by simpa using hd)

lemma Rows.gram_real (R : Rows d) (i k : Fin (d+1)) :
    (∑ j,(R.v i j : ℝ)*(R.v k j : ℝ))=if i=k then (d : ℝ) else -1 := by
  exact_mod_cast R.gram i k

lemma Rows.sum_rows_real (R : Rows d) (j : Fin d) : (∑ i,(R.v i j : ℝ))=0 := by
  exact_mod_cast R.sum_rows j

lemma Rows.frame (R : Rows d) (x : Fin d → ℝ) (j : Fin d) :
    (∑ i,dotMap (R.v i) x*(R.v i j : ℝ))=((d+1 : ℕ) : ℝ)*x j := by
  simp only [dotMap_apply,Finset.sum_mul]
  rw [Finset.sum_comm]
  have hterm (k : Fin d) : (∑ i,(R.v i k : ℝ)*x k*(R.v i j : ℝ))=
      (if k=j then ((d+1 : ℕ) : ℝ) else 0)*x k := by
    have hg : (∑ i,(R.v i k : ℝ)*(R.v i j : ℝ))=if k=j then ((d+1 : ℕ) : ℝ) else 0 := by
      exact_mod_cast R.col_gram k j
    rw [← hg,Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro i _; ring
  simp_rw [hterm]
  simp

lemma Rows.sum_dots (R : Rows d) (x : Fin d → ℝ) : (∑ i,dotMap (R.v i) x)=0 := by
  simp only [dotMap_apply]
  rw [Finset.sum_comm]
  simp [← Finset.sum_mul,R.sum_rows_real]

noncomputable def Rows.paperPolytope (R : Rows d) (m n : ℤ) : Set (Fin d → ℝ) :=
  convexHull ℝ (Set.range (fun i => (m : ℝ) • (fun j => (R.v i j : ℝ)))) ∩
    {x | ∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n}

lemma Rows.simplex_halfspaces (R : Rows d) (m : ℤ) (hm : 0 < m) :
    convexHull ℝ (Set.range (fun i => (m : ℝ) • (fun j => (R.v i j : ℝ))))=
      {x | ∀ i, -(m : ℝ) ≤ dotMap (R.v i) x} := by
  have hmR : (0 : ℝ)<m := by exact_mod_cast hm
  have hN : (0 : ℝ)<((d+1 : ℕ) : ℝ) := by positivity
  apply Set.Subset.antisymm
  · apply convexHull_min
    · rintro x ⟨k,rfl⟩ i
      rw [map_smul,dotMap_apply]
      change -(m : ℝ) ≤ (m : ℝ)*(∑ j,(R.v i j : ℝ)*(R.v k j : ℝ))
      rw [R.gram_real]
      split_ifs <;> nlinarith [Nat.cast_nonneg (α := ℝ) d]
    · intro x hx y hy a b ha hb hab i
      rw [map_add,map_smul,map_smul]
      change -(m : ℝ) ≤ a*dotMap (R.v i) x+b*dotMap (R.v i) y
      have h1 := mul_nonneg ha (show 0 ≤ dotMap (R.v i) x+m by linarith [hx i])
      have h2 := mul_nonneg hb (show 0 ≤ dotMap (R.v i) y+m by linarith [hy i])
      have he : a*(m : ℝ)+b*m=m := by rw [← add_mul,hab,one_mul]
      linarith
  · intro x hx
    let w : Fin (d+1) → ℝ := fun i => (dotMap (R.v i) x+m)/(((d+1 : ℕ) : ℝ)*m)
    apply mem_convexHull_of_exists_fintype w (fun i => (m : ℝ) • (fun j => (R.v i j : ℝ)))
    · intro i
      exact div_nonneg (by linarith [hx i]) (le_of_lt (mul_pos hN hmR))
    · dsimp [w]
      rw [← Finset.sum_div,Finset.sum_add_distrib,R.sum_dots]
      have hN' : (d : ℝ)+1 ≠ 0 := by positivity
      simp [hN',ne_of_gt hmR]
    · intro i; exact Set.mem_range_self i
    · ext j
      simp only [Finset.sum_apply,Pi.smul_apply,smul_eq_mul]
      have ht (i : Fin (d+1)) : w i*((m : ℝ)*(R.v i j : ℝ))=
          (dotMap (R.v i) x*(R.v i j : ℝ)+(m : ℝ)*(R.v i j : ℝ))/((d+1 : ℕ) : ℝ) := by
        dsimp [w]; field_simp
      simp_rw [ht]
      rw [← Finset.sum_div,Finset.sum_add_distrib,R.frame,← Finset.mul_sum,R.sum_rows_real]
      field_simp
      ring

lemma Rows.paper_eq_truncation (R : Rows d) (m n : ℤ) (hm : 0 < m) :
    R.paperPolytope m n=truncation R.v m n := by
  rw [Rows.paperPolytope,R.simplex_halfspaces m hm]
  ext x; simp [truncation,and_comm]

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/HalfIntegralGeometry.lean <==
import Hadamard.SlabGeometry

namespace HadamardPaper.HalfIntegralGeometry
open scoped BigOperators Classical

lemma half_eq_floor_or (x : ℝ) (hx : ∃ z : ℤ, 2*x=z) :
    x=(⌊x⌋ : ℤ) ∨ x=(⌊x⌋ : ℤ)+(1:ℝ)/2 := by
  obtain ⟨z,hz⟩ := hx
  have hlo : 2*⌊x⌋ ≤ z := by
    exact_mod_cast (show (2:ℝ)*(⌊x⌋ : ℤ) ≤ z by linarith [Int.floor_le x])
  have hhi : z < 2*⌊x⌋+2 := by
    exact_mod_cast (show (z : ℝ) < 2*(⌊x⌋ : ℤ)+2 by linarith [Int.lt_floor_add_one x])
  have hc : z=2*⌊x⌋ ∨ z=2*⌊x⌋+1 := by omega
  rcases hc with h | h
  · left
    have h' : (z : ℝ)=2*(⌊x⌋ : ℤ) := by exact_mod_cast h
    linarith
  · right
    have h' : (z : ℝ)=2*(⌊x⌋ : ℤ)+1 := by exact_mod_cast h
    linarith

noncomputable def fractional {d : ℕ} (x : Fin d → ℝ) : Finset (Fin d) :=
  Finset.univ.filter (fun j => x j ≠ (⌊x j⌋ : ℤ))

/-- With at most three noninteger half-coordinates, one integral signed row
forces exactly two of them, unless every coordinate is integral. -/
theorem two_half_form {d : ℕ} (x : Fin d → ℝ)
    (hh : ∀ j, ∃ z : ℤ, 2*x j=z) (hc : (fractional x).card ≤ 3)
    (a : Fin d → ℤ) (ha : ∀ j, a j=1 ∨ a j= -1)
    (q : ℤ) (heq : (∑ j, (a j : ℝ)*x j) = q) :
    (∀ j, x j=(⌊x j⌋ : ℤ)) ∨
    ∃ i j : Fin d, i ≠ j ∧ x=RealSlabRounding.point (fun l => ⌊x l⌋) i j (1/2) (1/2) := by
  classical
  let s := fractional x
  have hd (j : Fin d) : 2*x j=2*(⌊x j⌋ : ℤ)+(if j∈s then (1:ℝ) else 0) := by
    rcases half_eq_floor_or (x j) (hh j) with h | h
    · have hn : j ∉ s := by
        simpa only [s,fractional,Finset.mem_filter,Finset.mem_univ,true_and,not_not] using h
      rw [ite_eq_right hn]
      linarith
    · have hn : j ∈ s := by
        simp only [s,fractional,Finset.mem_filter,Finset.mem_univ,true_and]
        linarith
      rw [ite_eq_left hn]
      linarith
  let z : ℤ := ∑ j, a j*⌊x j⌋
  have hrow : (2:ℝ)*q=2*(z : ℝ)+(∑ j ∈ s, a j : ℤ) := by
    rw [← heq,Finset.mul_sum]
    have hterm : (∑ j, (2:ℝ)*((a j : ℝ)*x j)) =
        ∑ j, ((2:ℝ)*((a j : ℝ)*(⌊x j⌋ : ℤ))+(if j∈s then (a j : ℝ) else 0)) := by
      apply Finset.sum_congr rfl
      intro j _
      have h := hd j
      have hm := congrArg (fun t : ℝ => (a j : ℝ)*t) h
      split_ifs with hs <;> simp only [hs,ite_true,ite_false] at hm ⊢ <;> nlinarith
    rw [hterm]
    simp [z,Finset.sum_add_distrib,Finset.mul_sum ]
  have hrowZ : 2*q=2*z+∑ j ∈ s, a j := by exact_mod_cast hrow
  have hsum : Even (∑ j ∈ s, a j) := by
    refine ⟨q-z,?_⟩
    omega
  have hpar : Even ((∑ j ∈ s, a j)-(s.card : ℤ)) := by
    have he : (∑ j ∈ s, a j)-(s.card : ℤ)=∑ j ∈ s, (a j-1) := by
      simp [Finset.sum_sub_distrib]
    rw [he]
    apply Finset.even_sum
    intro j _
    rcases ha j with h | h <;> simp [h]
  have hcard : Even (s.card : ℤ) := by
    have h := hsum.sub hpar
    simpa using h
  obtain ⟨n,hn⟩ := hcard
  have hsz : s.card=0 ∨ s.card=2 := by dsimp [s] at *; omega
  rcases hsz with hzero | htwo
  · left
    intro j
    have he := Finset.card_eq_zero.mp hzero
    have hn : j ∉ s := by rw [he]; simp
    simpa [s,fractional] using hn
  · obtain ⟨i,j,hij,hs⟩ := Finset.card_eq_two.mp htwo
    have hi : x i ≠ (⌊x i⌋ : ℤ) := by
      have h : i∈s := by rw [hs]; simp
      simpa [s,fractional] using h
    have hj : x j ≠ (⌊x j⌋ : ℤ) := by
      have h : j∈s := by rw [hs]; simp
      simpa [s,fractional] using h
    right
    refine ⟨i,j,hij,?_⟩
    ext l
    by_cases li : l=i
    · subst l
      have h := (half_eq_floor_or (x i) (hh i)).resolve_left hi
      simpa [RealSlabRounding.point,hij] using h
    · by_cases lj : l=j
      · subst l
        have h := (half_eq_floor_or (x j) (hh j)).resolve_left hj
        simpa [RealSlabRounding.point,Ne.symm hij] using h
      · have hn : l ∉ s := by rw [hs]; simp [li,lj]
        have h : x l=(⌊x l⌋ : ℤ) := by simpa [s,fractional] using hn
        simpa [RealSlabRounding.point,li,lj] using h

open SlabGeometry

/-- Exact geometric vertex classification for at most three signed slabs. -/
theorem System.vertex_form (S : System d r) (hr : r ≤ 3)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (x : Fin d → ℝ) (hx : x ∈ S.region.extremePoints ℝ) :
    (∀ j, x j=(⌊x j⌋ : ℤ)) ∨
    ∃ i j : Fin d, i ≠ j ∧ x=RealSlabRounding.point (fun l => ⌊x l⌋) i j (1/2) (1/2) := by
  classical
  by_cases hall : ∀ j, x j=(⌊x j⌋ : ℤ)
  · exact Or.inl hall
  have hnon : ∃ j, x j ≠ (⌊x j⌋ : ℤ) := by simpa only [not_forall] using hall
  obtain ⟨j,hj⟩ := hnon
  have hfree : S.Free x j := by
    by_contra h
    exact hj (S.outside_free_eq_floor x hx.1 j h)
  have hp : 0 < Fintype.card {j // S.Free x j} := by
    exact Fintype.card_pos_iff.mpr ⟨⟨j,hfree⟩⟩
  have hfa := S.free_card_le_active x hx
  have hap : 0 < Fintype.card {i // S.Active x i} := by
    omega
  obtain ⟨i⟩ := Fintype.card_pos_iff.mp hap
  have hsmall : (fractional x).card ≤ 3 := by
    have hsfree : ∀ j ∈ fractional x, S.Free x j := by
      intro j hj
      have hn : x j ≠ (⌊x j⌋ : ℤ) := by simpa [fractional] using hj
      by_contra h
      exact hn (S.outside_free_eq_floor x hx.1 j h)
    have hle := Fintype.card_le_of_injective
      (fun j : ↥(fractional x) => (⟨j,hsfree j j.property⟩ : {j // S.Free x j}))
      (by intro a b h; exact Subtype.ext (congrArg (fun t : {j // S.Free x j} => (t : Fin d)) h))
    have har := Fintype.card_subtype_le (S.Active x)
    simp only [Fintype.card_coe, Fintype.card_fin] at *
    omega
  exact two_half_form x (S.vertex_half_integral hr hs x hx) hsmall (S.A i) (hs i)
    (S.rhs x i) (by simpa using S.active_value x i i.property)

end HadamardPaper.HalfIntegralGeometry


==> anc/lean/Hadamard/IntegralNonnormal.lean <==
import Hadamard.MarkedSylvester
import Hadamard.SylvesterHole

set_option maxHeartbeats 6000000

namespace HadamardPaper.IntegralNonnormal
open HadamardRealization SylvesterCharacters SourceChart
open scoped BigOperators Matrix Pointwise

/-- The paper's literal row/column order is the four-bit little-endian encoding. -/
def encode (i : Fin 16) : Label 4 := fun j => (i.val/2^j.val : ℕ)
lemma encode_bijective : Function.Bijective encode := by decide +kernel
noncomputable def encoding : Fin 16 ≃ Label 4 := Equiv.ofBijective encode encode_bijective
noncomputable def H : Matrix (Fin 16) (Fin 16) ℤ := fun i j => character (encoding i) (encoding j)

lemma H_hadamard : H.IsHadamard := by
  apply Matrix.IsHadamard.of_mul_conjTranspose
  · intro i j
    exact Unitary.mem_iff_eq_one_or_eq_neg_one.mpr (character_sign _ _)
  · ext i j
    simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,star_trivial,H,
      Matrix.smul_apply,Matrix.one_apply,smul_eq_mul,Fintype.card_fin]
    rw [encoding.sum_comp (fun x => character (encoding i) x*character (encoding j) x),character_orthogonal]
    simp [encoding.injective.eq_iff]
  · exact isRegular_iff_ne_zero.mpr (by norm_num)

noncomputable def columns : Fin 15 ≃ {j : Fin 16 // j≠0} where
  toFun j := ⟨j.succ,Fin.succ_ne_zero _⟩
  invFun j := j.val.pred j.property
  left_inv j := Fin.pred_succ j
  right_inv j := Subtype.ext (Fin.succ_pred j.val j.property)

def integerNormals : Fin 16 → Fin 15 → ℤ :=
  ![![1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1],
    ![-1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1],
    ![1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1],
    ![-1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1],
    ![1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1],
    ![-1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1],
    ![1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1],
    ![-1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1],
    ![1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1],
    ![-1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1],
    ![1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1],
    ![-1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1],
    ![1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1],
    ![-1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1],
    ![1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1],
    ![-1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1]]

lemma integer_character_table : ∀ i : Fin 16,∀ j : Fin 15,
    integerNormals i j=H i 0*H i j.succ := by decide +kernel

lemma explicit_normals : ∀ i : Fin 16,∀ j : Fin 15,
    ((markedRows H H_hadamard 0 columns).v i j : ℝ)=SylvesterHole.normals i j := by
  intro i j
  change ((H i 0*H i j.succ : ℤ) : ℝ)=SylvesterHole.normals i j
  rw [← integer_character_table]
  fin_cases i <;> fin_cases j <;> norm_num [integerNormals,SylvesterHole.normals]

lemma explicit_polytope : (markedRows H H_hadamard 0 columns).paperPolytope 5 1=
    SylvesterHole.paperPolytope 5 1 := by
  have hv : (fun i => (fun j => ((markedRows H H_hadamard 0 columns).v i j : ℝ)))=SylvesterHole.normals := by
    funext i j
    exact explicit_normals i j
  simp only [Rows.paperPolytope,SylvesterHole.paperPolytope]
  norm_num
  have he : (fun i => (5:ℝ) • (fun j => ((markedRows H H_hadamard 0 columns).v i j : ℝ)))=
      (fun i => (5:ℝ) • SylvesterHole.normals i) := by
    funext i j
    simp [explicit_normals]
  rw [he]

theorem integral_dimension_fifteen : Integral (SylvesterHole.paperPolytope 5 1) 1 := by
  have h := (marked_all_order_bounds 0 H H_hadamard encoding encoding (fun _ => 1) (fun _ => 1)
    (fun _ => Or.inl rfl) (fun _ => Or.inl rfl) (by intro i j; simp [H]) 0 columns).1
  have hi := h 5 1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rwa [explicit_polytope] at hi

/-- Proposition 3.3 in full: integral in the source lattice and not normal. -/
theorem integral_and_nonnormal : Integral (SylvesterHole.paperPolytope 5 1) 1 ∧
    ¬ Normal (SylvesterHole.paperPolytope 5 1) 1 := by
  refine ⟨integral_dimension_fifteen,?_⟩
  intro h
  have hd : SylvesterHole.hole∈(2:ℝ) • SylvesterHole.paperPolytope 5 1 :=
    ⟨SylvesterHole.center,SylvesterHole.center_in_polytope,by simp [SylvesterHole.hole,two_smul]⟩
  have hl : SylvesterHole.hole∈sourceLattice ((2:ℤ)*1) := by
    simpa [SourceChart.sourceLattice,SylvesterHole.sourceLattice] using SylvesterHole.hole_in_degree_two_lattice
  obtain ⟨p,hp,he⟩ := h 2 (by omega) SylvesterHole.hole hd hl
  have he' : p 0+p 1=SylvesterHole.hole := by simpa only [Fin.sum_univ_two] using he
  exact SylvesterHole.no_lattice_split (p 0) (p 1) (hp 0).1 (hp 1).1 (hp 0).2 he'

end HadamardPaper.IntegralNonnormal


==> anc/lean/Hadamard/MarkedHadamard.lean <==
import Hadamard.QuartetExtraction

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart
open scoped BigOperators Matrix Classical
variable {d : ℕ}

lemma sum_except {ι : Type*} [Fintype ι] [DecidableEq ι] (c : ι) (f : ι → ℤ) :
    (∑ j : {j // j≠c},f j)+f c=∑ j,f j := by
  rw [← Finset.sum_subtype (Finset.univ.erase c) (by intro x; simp [ne_comm]) f]
  exact Finset.sum_erase_add _ _ (Finset.mem_univ c)

def markedRows (H : Matrix (Fin (d+1)) (Fin (d+1)) ℤ) (hH : H.IsHadamard)
    (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c}) : Rows d where
  v i j := H i c*H i (e j)
  sign := by
    intro i j
    have hs (i j) := Unitary.mem_iff_eq_one_or_eq_neg_one.mp (hH.apply_mem i j)
    rcases hs i c with h | h <;> rcases hs i (e j) with h' | h' <;> simp [h,h']
  gram := by
    intro i k
    have hg : (∑ j,H i j*H k j)=if i=k then ((d+1 : ℕ) : ℤ) else 0 := by
      have hh := congrFun (congrFun hH.mul_conjTranspose i) k
      simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.one_apply] using hh
    have he := sum_except c (fun j => H i j*H k j)
    have hsq (i) : H i c*H i c=1 := by
      have hs := Unitary.mem_iff_eq_one_or_eq_neg_one.mp (hH.apply_mem i c)
      rcases hs with h | h <;> simp [h]
    have hsum : (∑ j : Fin d,H i c*H i (e j)*(H k c*H k (e j)))=
        (H i c*H k c)*(∑ j : {j : Fin (d+1) // j≠c},H i j*H k j) := by
      rw [Fintype.sum_equiv e _ (fun j => H i c*H i j*(H k c*H k j)) (fun _ => rfl),Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j _; ring
    rw [hsum]
    have hi : (∑ j : {j : Fin (d+1) // j≠c},H i j*H k j)=
        (if i=k then ((d+1 : ℕ) : ℤ) else 0)-H i c*H k c := by linarith
    rw [hi]
    by_cases hik : i=k
    · subst k; rw [ite_eq_left rfl,hsq]; simp
    · rw [ite_eq_right hik]
      calc
        _ = -(H i c*H i c)*(H k c*H k c) := by ring
        _ = _ := by rw [hsq,hsq]; simp [hik]

/-- Theorem 4.6 for an arbitrary marked column and any enumeration of the other
columns of an integer-encoded real Hadamard matrix. -/
theorem marked_generic_normality (H : Matrix (Fin (d+1)) (Fin (d+1)) ℤ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (hd : 7 ≤ d) (m n : ℤ) (hn : 0 < n) (hm : 0 < m) (hnodd : Odd n) (hmodd : Odd m)
    (hbound : ((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-1 ≤ m) :
    Integral ((markedRows H hH c e).paperPolytope m n) n ∧
      Normal ((markedRows H hH c e).paperPolytope m n) n :=
  generic_normality (markedRows H hH c e) hd m n hn hm hnodd hmodd hbound

/-- Real ±1 matrices have an exact integer encoding; the Hadamard identities
are transported rather than assumed separately for the encoding. -/
theorem real_hadamard_integer_encoding (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) :
    ∃ M : Matrix (Fin (d+1)) (Fin (d+1)) ℤ, M.IsHadamard ∧
      H=M.map (Int.castRingHom ℝ) := by
  have hs : ∀ i j,H i j=1 ∨ H i j= -1 :=
    fun i j => Unitary.mem_iff_eq_one_or_eq_neg_one.mp (hH.apply_mem i j)
  obtain ⟨b,rfl⟩ := SmallSignMatrices.represent_sign_matrix H hs
  let M := SmallSignMatrices.intMatrix b
  refine ⟨M,?_,rfl⟩
  apply Matrix.IsHadamard.of_mul_conjTranspose
  · intro i j
    cases h : b i j <;> simp [M,SmallSignMatrices.intMatrix,SmallSignMatrices.sign,Unitary.mem_iff,h]
  · ext i k
    have h := congrFun (congrFun hH.mul_conjTranspose i) k
    simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,star_trivial,Matrix.map_apply,
      Matrix.smul_apply,Matrix.one_apply,smul_eq_mul,Fintype.card_fin] at h ⊢
    change (∑ j,M i j*M k j)=((d+1 : ℕ) : ℤ)*(if i=k then 1 else 0)
    change (∑ j,(M i j : ℝ)*(M k j : ℝ))=((d+1 : ℕ) : ℝ)*(if i=k then 1 else 0) at h
    exact_mod_cast h
  · exact isRegular_iff_ne_zero.mpr (by simp; omega)

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/MarkedSylvester.lean <==
import Hadamard.SylvesterSharpness
import Hadamard.SignedRealization

namespace HadamardPaper.SylvesterCharacters
open HadamardRealization SourceChart
open scoped BigOperators Matrix Classical

lemma character_add_right {k : ℕ} (a x y : Label k) : character a (x+y)=character a x*character a y := by
  rw [character_comm,character_add,character_comm x,character_comm y]

noncomputable def translateColumn {k : ℕ} (γ : Fin (2^k-1+1) ≃ Label k)
    (c : Fin (2^k-1+1)) : {j : Fin (2^k-1+1) // j≠c} ≃ {x : Label k // x≠0} where
  toFun j := ⟨γ j+γ c,by intro h; exact j.property (γ.injective ((add_eq_zero_iff _ _).mp h))⟩
  invFun x := ⟨γ.symm (x+γ c),by
    intro h
    have hh := congrArg γ h
    simp at hh
    have he : (x : Label k)=0 := by
      have hhh := congrArg (fun y : Label k => y+γ c) hh
      simpa [add_assoc,label_add_self] using hhh
    exact x.property he⟩
  left_inv := by
    intro j; apply Subtype.ext
    simp [add_assoc,label_add_self]
  right_inv := by
    intro x; apply Subtype.ext
    simp [add_assoc,label_add_self]

/-- Normalizing any marked column in any signed row/column equivalent matrix
produces a signed coordinate permutation of the fixed character realization. -/
theorem marked_signed_equivalence (k : ℕ)
    (H : Matrix (Fin (2^k-1+1)) (Fin (2^k-1+1)) ℤ) (hH : H.IsHadamard)
    (ρ γ : Fin (2^k-1+1) ≃ Label k) (ε δ : Fin (2^k-1+1) → ℤ)
    (hε : ∀ i,ε i=1 ∨ ε i= -1) (hδ : ∀ j,δ j=1 ∨ δ j= -1)
    (hformula : ∀ i j,H i j=ε i*δ j*character (ρ i) (γ j))
    (c : Fin (2^k-1+1)) (e : Fin (2^k-1) ≃ {j : Fin (2^k-1+1) // j≠c}) :
    ∃ (p : Fin (2^k-1+1) ≃ Fin (2^k-1+1)) (q : Fin (2^k-1) ≃ Fin (2^k-1))
      (s : Fin (2^k-1) → ℤ),
      (∀ j,s j=1 ∨ s j= -1) ∧
      (∀ i j,(markedRows H hH c e).v i j=s j*(rows k).v (p i) (q j)) := by
  let p := ρ.trans (rowEquiv k).symm
  let q := (e.trans (translateColumn γ c)).trans (columnEquiv k).symm
  let s : Fin (2^k-1) → ℤ := fun j => δ c*δ (e j)
  refine ⟨p,q,s,?_,?_⟩
  · intro j
    rcases hδ c with h | h <;> rcases hδ (e j) with h' | h' <;> simp [s,h,h']
  · intro i j
    change H i c*H i (e j)=s j*character (rowEquiv k (p i)) (columnEquiv k (q j))
    have hr : rowEquiv k (p i)=ρ i := by simp [p]
    have hc : (columnEquiv k (q j)).val=γ (e j)+γ c := by simp [q,translateColumn]
    rw [hr,hc,character_add_right,hformula,hformula]
    dsimp [s]
    rcases hε i with h | h <;> rw [h] <;> ring

/-- All three conclusions of Theorem 4.8, transferred to any marked signed-equivalent
Sylvester matrix. Order is written 2^(4+k), covering every order at least 16. -/
theorem marked_all_order_bounds (k : ℕ)
    (H : Matrix (Fin (2^(4+k)-1+1)) (Fin (2^(4+k)-1+1)) ℤ) (hH : H.IsHadamard)
    (ρ γ : Fin (2^(4+k)-1+1) ≃ Label (4+k)) (ε δ : Fin (2^(4+k)-1+1) → ℤ)
    (hε : ∀ i,ε i=1 ∨ ε i= -1) (hδ : ∀ j,δ j=1 ∨ δ j= -1)
    (hformula : ∀ i j,H i j=ε i*δ j*character (ρ i) (γ j))
    (c : Fin (2^(4+k)-1+1))
    (e : Fin (2^(4+k)-1) ≃ {j : Fin (2^(4+k)-1+1) // j≠c}) :
    let T := markedRows H hH c e
    (∀ m n : ℤ,0<n → 0<m → Odd n → Odd m →
      (3*((2^(4+k) : ℕ) : ℝ)/8-1)*(n : ℝ) ≤ m → Integral (T.paperPolytope m n) n) ∧
    (∀ m n : ℤ,0<n → 0<m → Odd n → Odd m →
      (3*((2^(4+k) : ℕ) : ℝ)/8-1)*(n : ℝ)+((2^(4+k) : ℕ) : ℝ)-2 ≤ m →
      Normal (T.paperPolytope m n) n) ∧
    (∀ n : ℤ,0<n → Odd n →
      ∃ x∈(T.paperPolytope (sharpParameter k n) n).extremePoints ℝ,x∉sourceLattice n) := by
  let T := markedRows H hH c e
  obtain ⟨p,q,s,hs,hv⟩ := marked_signed_equivalence (4+k) H hH ρ γ ε δ hε hδ hformula c e
  let E := signedEquiv q s hs
  have himage (m n : ℤ) (hm : 0<m) : E '' (rows (4+k)).paperPolytope m n=T.paperPolytope m n :=
    signed_paper_image (rows (4+k)) T p q s hs hv m n hm
  refine ⟨?_,?_,?_⟩
  · intro m n hn hm hno hmo hb
    have hi := all_order_integrality (4+k) (by omega) m n hn hm hno hmo hb
    have ht := integral_linear_image _ n E (signedEquiv_lattice q s hs n) hi
    rwa [himage m n hm] at ht
  · intro m n hn hm hno hmo hb
    have hn' := (all_order_normality (4+k) (by omega) m n hn hm hno hmo hb).2
    have ht := normal_linear_image _ n E (signedEquiv_lattice q s hs) (signedEquiv_symm_lattice q s hs) hn'
    rwa [himage m n hm] at ht
  · intro n hn hno
    obtain ⟨h1,_,_,he,hl⟩ := sharpness_witness k n hn hno
    refine ⟨E (witness k n),?_,?_⟩
    · have h := extreme_linear_image E _ _ he
      rwa [himage _ n (by omega)] at h
    · intro h
      have hh := signedEquiv_symm_lattice q s hs n _ h
      apply hl
      simpa [E] using hh

lemma sharpParameter_formula (k : ℕ) (n : ℤ) :
    (sharpParameter k n : ℝ)=(3*((2^(4+k) : ℕ) : ℝ)/8-1)*(n : ℝ)-2 := by
  have hp : ((2^(4+k) : ℕ) : ℝ)=16*(2:ℝ)^k := by
    rw [Nat.cast_pow,pow_add]
    norm_num
  rw [hp]
  unfold sharpParameter
  push_cast
  ring

/-- Explicit witnesses at sufficiently large scales rule out every smaller uniform
coefficient. The parameter remains positive odd and admissible. -/
theorem uniform_sharpness_from_witness (k : ℕ) (T : Rows (2^(4+k)-1))
    (hsharp : ∀ n : ℤ,0<n → Odd n →
      ∃ x∈(T.paperPolytope (sharpParameter k n) n).extremePoints ℝ,x∉sourceLattice n)
    (c : ℝ) (hc : c<3*((2^(4+k) : ℕ) : ℝ)/8-1) :
    ∃ m n : ℤ,0<n ∧ Odd n ∧ Odd m ∧ n<m ∧ m<((2^(4+k)-1 : ℕ) : ℤ)*n ∧
      c*(n : ℝ) ≤ m ∧ ¬ Integral (T.paperPolytope m n) n := by
  let ρ : ℝ := 3*((2^(4+k) : ℕ) : ℝ)/8-1
  have hpos : 0<ρ-c := by dsimp [ρ]; linarith
  obtain ⟨t,ht⟩ := exists_nat_gt (2/(ρ-c))
  let n : ℤ := 2*(t : ℤ)+1
  have hn : 0<n := by dsimp [n]; omega
  have hodd : Odd n := ⟨t,rfl⟩
  obtain ⟨h1,h2,h3⟩ := sharpParameter_admissible k n hn hodd
  refine ⟨sharpParameter k n,n,hn,hodd,h3,h1,h2,?_,?_⟩
  · rw [sharpParameter_formula]
    have hnR : (n : ℝ)=2*(t : ℝ)+1 := by dsimp [n]; push_cast; rfl
    have hb : 2/(ρ-c)<(n : ℝ) := by rw [hnR]; linarith [Nat.cast_nonneg (α := ℝ) t]
    have hh := (div_lt_iff₀ hpos).mp hb
    change c*(n : ℝ) ≤ ρ*(n : ℝ)-2
    nlinarith
  · obtain ⟨x,hx,hl⟩ := hsharp n hn hodd
    exact extreme_not_integral _ n x hx hl

theorem marked_uniform_sharpness (k : ℕ)
    (H : Matrix (Fin (2^(4+k)-1+1)) (Fin (2^(4+k)-1+1)) ℤ) (hH : H.IsHadamard)
    (ρ γ : Fin (2^(4+k)-1+1) ≃ Label (4+k)) (ε δ : Fin (2^(4+k)-1+1) → ℤ)
    (hε : ∀ i,ε i=1 ∨ ε i= -1) (hδ : ∀ j,δ j=1 ∨ δ j= -1)
    (hformula : ∀ i j,H i j=ε i*δ j*character (ρ i) (γ j))
    (c : Fin (2^(4+k)-1+1))
    (e : Fin (2^(4+k)-1) ≃ {j : Fin (2^(4+k)-1+1) // j≠c}) :
    ∀ c' : ℝ,c'<3*((2^(4+k) : ℕ) : ℝ)/8-1 →
      ∃ m n : ℤ,0<n ∧ Odd n ∧ Odd m ∧ n<m ∧ m<((2^(4+k)-1 : ℕ) : ℤ)*n ∧
        c'*(n : ℝ) ≤ m ∧ ¬ Integral ((markedRows H hH c e).paperPolytope m n) n := by
  have h := (marked_all_order_bounds k H hH ρ γ ε δ hε hδ hformula c e).2.2
  exact fun c' hc' => uniform_sharpness_from_witness k (markedRows H hH c e) h c' hc'

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/ObjectiveRounding.lean <==
import Hadamard.GeometricRounding

namespace HadamardPaper.ObjectiveRounding
open SlabGeometry GeometricRounding HalfIntegralGeometry
open scoped BigOperators Classical

noncomputable def frac {d : ℕ} (a : Fin d → ℝ) (j : Fin d) : ℝ := a j-(⌊a j⌋ : ℤ)
noncomputable def cost {d : ℕ} (a y : Fin d → ℝ) : ℝ :=
  ∑ j, (frac a j+(1-2*frac a j)*(y j-(⌊a j⌋ : ℤ)))
noncomputable def objective {d : ℕ} (a : Fin d → ℝ) : (Fin d → ℝ) →L[ℝ] ℝ :=
  ∑ j, (1-2*frac a j) • ContinuousLinearMap.proj j

@[simp] lemma objective_apply {d : ℕ} (a y : Fin d → ℝ) :
    objective a y=∑ j, (1-2*frac a j)*y j := by simp [objective]

lemma cost_difference {d : ℕ} (a y z : Fin d → ℝ) :
    cost a y-cost a z=∑ j, (1-2*frac a j)*(y j-z j) := by
  rw [cost,cost,← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro j _
  ring

lemma cost_le_of_objective_le {d : ℕ} (a y z : Fin d → ℝ)
    (h : objective a y ≤ objective a z) : cost a y ≤ cost a z := by
  have he : cost a y-cost a z=objective a y-objective a z := by
    rw [cost_difference,objective_apply,objective_apply,← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro j _
    ring
  linarith

lemma cost_center {d : ℕ} (a : Fin d → ℝ) : cost a a=∑ j, 2*frac a j*(1-frac a j) := by
  unfold cost
  apply Finset.sum_congr rfl
  intro j _
  dsimp [frac]
  ring

lemma integer_coordinate_cost (a : ℝ) (p : ℤ) (hp : ⌊a⌋ ≤ p ∧ p ≤ ⌈a⌉) :
    |(p : ℝ)-a|=(a-(⌊a⌋ : ℤ))+(1-2*(a-(⌊a⌋ : ℤ)))*((p : ℝ)-(⌊a⌋ : ℤ)) := by
  have hceil := Int.ceil_le_floor_add_one a
  have hcases : p=⌊a⌋ ∨ p=⌊a⌋+1 := by omega
  rcases hcases with h | h
  · rw [h,abs_of_nonpos (by linarith [Int.floor_le a])]
    ring
  · rw [h]
    push_cast
    rw [abs_of_nonneg (by linarith [Int.lt_floor_add_one a])]
    ring

lemma integer_box_cost {d : ℕ} (a : Fin d → ℝ) (p : Fin d → ℤ)
    (hp : ∀ j, ⌊a j⌋ ≤ p j ∧ p j ≤ ⌈a j⌉) :
    (∑ j, |(p j : ℝ)-a j|)=cost a (fun j => (p j : ℝ)) := by
  apply Finset.sum_congr rfl
  intro j _
  exact integer_coordinate_cost (a j) (p j) (hp j)

lemma two_coordinate_linear_bound {d : ℕ} (c v w : Fin d → ℝ)
    (i j : Fin d) (hij : i ≠ j)
    (hother : ∀ l, l ≠ i → l ≠ j → w l=v l)
    (hi : |w i-v i|=1/2) (hj : |w j-v j|=1/2) :
    (∑ l, c l*(w l-v l)) ≤ (|c i|+|c j|)/2 := by
  have he : (∑ l, c l*(w l-v l))=c i*(w i-v i)+c j*(w j-v j) := by
    calc
      _ = ∑ l, ((if l=i then c i*(w i-v i) else 0)+(if l=j then c j*(w j-v j) else 0)) := by
        apply Finset.sum_congr rfl
        intro l _
        by_cases hli : l=i
        · subst l; simp [hij]
        · by_cases hlj : l=j
          · subst l; simp [Ne.symm hij]
          · simp [hli,hlj,hother l hli hlj]
      _ = _ := by simp [Finset.sum_add_distrib]
  have h1 : c i*(w i-v i) ≤ |c i|/2 := by
    calc
      _ ≤ |c i*(w i-v i)| := le_abs_self _
      _ = _ := by rw [abs_mul,hi]; ring
  have h2 : c j*(w j-v j) ≤ |c j|/2 := by
    calc
      _ ≤ |c j*(w j-v j)| := le_abs_self _
      _ = _ := by rw [abs_mul,hj]; ring
  rw [he]
  linarith

lemma half_moved_in_rounding_box (a v w : ℝ)
    (hv : (⌊a⌋ : ℤ) ≤ v ∧ v ≤ (⌈a⌉ : ℤ))
    (hw : (⌊a⌋ : ℤ) ≤ w ∧ w ≤ (⌈a⌉ : ℤ))
    (hd : |w-v|=1/2) : a ≠ (⌊a⌋ : ℤ) := by
  intro h
  have he : ⌈a⌉=⌊a⌋ := by
    calc
      _ = ⌈((⌊a⌋ : ℤ) : ℝ)⌉ := congrArg Int.ceil h
      _ = _ := by simp
  rw [he] at hv hw
  have hvw : w=v := by linarith
  rw [hvw,sub_self,abs_zero] at hd
  norm_num at hd

lemma frac_zero_outside {d : ℕ} (a : Fin d → ℝ) (j : Fin d)
    (hj : j ∉ fractional a) : frac a j=0 := by
  have h : a j=(⌊a j⌋ : ℤ) := by simpa [fractional] using hj
  exact sub_eq_zero.mpr h

lemma center_cost_bound {d : ℕ} (a : Fin d → ℝ) :
    cost a a ≤ ((fractional a).card : ℝ)/2 := by
  rw [cost_center]
  have h := Finset.sum_le_sum (s := Finset.univ) (fun l (_ : l ∈ Finset.univ) =>
    show 2*frac a l*(1-frac a l) ≤ (if l∈fractional a then (1:ℝ)/2 else 0) from by
      by_cases hl : l∈fractional a
      · rw [ite_eq_left hl]; nlinarith [sq_nonneg (frac a l-1/2)]
      · rw [ite_eq_right hl,frac_zero_outside a l hl]; norm_num)
  simpa [div_eq_mul_inv] using h

lemma charged_center_cost_bound {d : ℕ} (a : Fin d → ℝ)
    (i j : Fin d) (hij : i ≠ j) (hi : i∈fractional a) (hj : j∈fractional a) :
    cost a a+(|1-2*frac a i|+|1-2*frac a j|)/2 ≤ ((fractional a).card : ℝ)/2+1/4 := by
  have h := Finset.sum_le_sum (s := Finset.univ) (fun l (_ : l ∈ Finset.univ) =>
    show 2*frac a l*(1-frac a l)+(if l=i then |1-2*frac a i|/2 else 0)+
        (if l=j then |1-2*frac a j|/2 else 0) ≤
        (if l∈fractional a then (1:ℝ)/2 else 0)+(if l=i then (1:ℝ)/8 else 0)+
        (if l=j then (1:ℝ)/8 else 0) from by
      by_cases hli : l=i
      · subst l
        simp only [ite_eq_left hi,ite_true,ite_eq_right hij,add_zero]
        linarith [ParityRounding.rounding_cost_bound (frac a i)]
      · by_cases hlj : l=j
        · subst l
          simp only [ite_eq_left hj,ite_true,ite_eq_right (Ne.symm hij),add_zero]
          linarith [ParityRounding.rounding_cost_bound (frac a j)]
        · simp only [ite_eq_right hli,ite_eq_right hlj,add_zero]
          by_cases hl : l∈fractional a
          · rw [ite_eq_left hl]; nlinarith [sq_nonneg (frac a l-1/2)]
          · rw [ite_eq_right hl,frac_zero_outside a l hl]; norm_num)
  simp only [Finset.sum_add_distrib] at h
  simp [div_eq_mul_inv] at h
  rw [cost_center]
  linarith

noncomputable def roundingSystem {d r : ℕ} (a : Fin d → ℝ)
    (A : Fin r → Fin d → ℤ) (L U : Fin r → ℤ) : System d r where
  lower := fun j => ⌊a j⌋
  upper := fun j => ⌈a j⌉
  A := A
  lo := L
  hi := U

/-- Lemma 4.3: an actual feasible integer rounding with the full t/2+1/4
bound, where t is the number of noninteger coordinates of the given center. -/
theorem objective_controlled_rounding {d r : ℕ} (a : Fin d → ℝ) (hr : r ≤ 3)
    (A : Fin r → Fin d → ℤ) (L U : Fin r → ℤ)
    (hs : ∀ i j, A i j=1 ∨ A i j= -1)
    (hL : SmallSignMatrices.SameParity L) (hU : SmallSignMatrices.SameParity U)
    (ha : ∀ i, (L i : ℝ) ≤ dotMap (A i) a ∧ dotMap (A i) a ≤ U i) :
    ∃ p : Fin d → ℤ,
      (∀ j, ⌊a j⌋ ≤ p j ∧ p j ≤ ⌈a j⌉) ∧
      (∀ i, L i ≤ ∑ j, A i j*p j ∧ (∑ j, A i j*p j) ≤ U i) ∧
      (∑ j, |(p j : ℝ)-a j|) ≤ ((fractional a).card : ℝ)/2+1/4 := by
  let S := roundingSystem a A L U
  have hamem : a ∈ S.region := by
    apply (S.mem_region a).mpr
    exact ⟨fun j => ⟨Int.floor_le (a j),Int.le_ceil (a j)⟩,ha⟩
  obtain ⟨v,hv,hmin⟩ := S.exists_optimal_vertex ⟨a,hamem⟩ (objective a)
  obtain ⟨p,hp,hchange⟩ := round_vertex S hr hs hL hU v hv
  have hbp := ((S.mem_region _).mp hp).1
  have hbv := ((S.mem_region _).mp hv.1).1
  have hbox : ∀ j, ⌊a j⌋ ≤ p j ∧ p j ≤ ⌈a j⌉ := by
    intro j
    exact_mod_cast hbp j
  refine ⟨p,hbox,?_,?_⟩
  · intro i
    have h := ((S.mem_region _).mp hp).2 i
    dsimp [S,roundingSystem] at h
    simp only [dotMap_apply] at h
    exact_mod_cast h
  · rw [integer_box_cost a p hbox]
    have hcost : cost a v ≤ cost a a := cost_le_of_objective_le a v a (hmin a hamem)
    rcases hchange with hid | ⟨i,j,hij,hother,hi,hj⟩
    · have he : (fun j => (p j : ℝ))=v := funext hid
      rw [he]
      linarith [center_cost_bound a]
    · have hlin := two_coordinate_linear_bound (fun l => 1-2*frac a l)
        v (fun l => (p l : ℝ)) i j hij hother hi hj
      have hd := cost_difference a (fun l => (p l : ℝ)) v
      have hi' : i∈fractional a := by
        simp only [fractional,Finset.mem_filter,Finset.mem_univ,true_and]
        exact half_moved_in_rounding_box (a i) (v i) (p i) (hbv i) (hbp i) hi
      have hj' : j∈fractional a := by
        simp only [fractional,Finset.mem_filter,Finset.mem_univ,true_and]
        exact half_moved_in_rounding_box (a j) (v j) (p j) (hbv j) (hbp j) hj
      have hbound := charged_center_cost_bound a i j hij hi' hj'
      linarith

end HadamardPaper.ObjectiveRounding



==> anc/lean/Hadamard/OrderFourCertificate.lean <==
import Hadamard.SmallSignMatrices

set_option maxHeartbeats 32000000
set_option maxRecDepth 30000

namespace HadamardPaper.OrderFourSign
open SmallSignMatrices
open scoped BigOperators Matrix

/-- A normalized sign matrix has only k^2 free signs at order k+1. -/
def canonical {k : ℕ} (b : Fin k → Fin k → Bool) : Matrix (Fin (k+1)) (Fin (k+1)) ℤ :=
  Fin.cons (fun _ => 1) (fun i => Fin.cons 1 (fun j => sign (b i j)))

def reduced {k : ℕ} (b : Fin k → Fin k → Bool) : Matrix (Fin k) (Fin k) ℤ :=
  fun i j => if b i j then 0 else 1

def reducedInverse {k : ℕ} (b : Fin k → Fin k → Bool) : Matrix (Fin k) (Fin k) ℤ :=
  fun i j => (reduced b).adjugate i j/(reduced b).det

/-- Doubled inverse recovered from the smaller normalized difference block. -/
def normalizedInverse {k : ℕ} (b : Fin k → Fin k → Bool) : Matrix (Fin (k+1)) (Fin (k+1)) ℤ :=
  Fin.cons (Fin.cons (2-∑ i,∑ j,reducedInverse b i j) (fun j => ∑ i,reducedInverse b i j))
    (fun i => Fin.cons (∑ j,reducedInverse b i j) (fun j => -reducedInverse b i j))

/-- Exhaustive kernel certificate on the 1+2+16+512 normalized matrices. -/
theorem normalized_certificate : ∀ k : Fin 4,∀ b : Fin k.val → Fin k.val → Bool,
    let M := canonical b
    M.det≠0 →
      (|M.det|=2^k.val ∨ (k.val=3 ∧ |M.det|=16 ∧ M*Mᵀ=(4:ℤ) • 1)) ∧
      (|M.det|=2^k.val → normalizedInverse b*M=(2:ℤ) • 1 ∧ ∀ i,Even (∑ j,normalizedInverse b i j)) := by
  decide +kernel


end HadamardPaper.OrderFourSign


==> anc/lean/Hadamard/OrderFourSign.lean <==
import Hadamard.OrderFourCertificate

namespace HadamardPaper.OrderFourSign
open SmallSignMatrices
open scoped BigOperators Matrix

variable {k : ℕ}

def leftSigns (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ) : Fin (k+1) → ℤ := fun i => M i 0
def rightSigns (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ) : Fin (k+1) → ℤ := fun j => M 0 j*M 0 0
def normalized (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ) : Matrix (Fin (k+1)) (Fin (k+1)) ℤ :=
  Matrix.diagonal (leftSigns M)*M*Matrix.diagonal (rightSigns M)

lemma signs_square (s : ℤ) (hs : s=1 ∨ s= -1) : s*s=1 := by rcases hs with rfl | rfl <;> norm_num

lemma normalized_canonical (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) :
    ∃ b : Fin k → Fin k → Bool,normalized M=canonical b := by
  classical
  have happ (i j) : normalized M i j=M i 0*M i j*(M 0 j*M 0 0) := by
    simp [normalized,leftSigns,rightSigns,Matrix.diagonal_mul,Matrix.mul_diagonal]
  have hsign (i j) : normalized M i j=1 ∨ normalized M i j= -1 := by
    rw [happ]
    rcases hs i 0 with h1 | h1 <;> rcases hs i j with h2 | h2 <;>
      rcases hs 0 j with h3 | h3 <;> rcases hs 0 0 with h4 | h4 <;> simp [h1,h2,h3,h4]
  have hrow (j) : normalized M 0 j=1 := by
    rw [happ]
    have h0 := signs_square (M 0 0) (hs 0 0)
    have hj := signs_square (M 0 j) (hs 0 j)
    calc
      _ = (M 0 0*M 0 0)*(M 0 j*M 0 j) := by ring
      _ = _ := by rw [h0,hj]; ring
  have hcol (i) : normalized M i 0=1 := by rw [happ,signs_square _ (hs i 0),signs_square _ (hs 0 0)]; ring
  refine ⟨fun i j => decide (normalized M i.succ j.succ=1),?_⟩
  ext i j
  refine Fin.cases ?_ (fun i => ?_) i
  · simp [canonical,hrow]
  · refine Fin.cases ?_ (fun j => ?_) j
    · simp [canonical,hcol]
    · rcases hsign i.succ j.succ with h | h <;> simp [canonical,sign,h]

lemma diagonal_involutions (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) :
    Matrix.diagonal (leftSigns M)*Matrix.diagonal (leftSigns M)=1 ∧
    Matrix.diagonal (rightSigns M)*Matrix.diagonal (rightSigns M)=1 := by
  constructor <;> rw [Matrix.diagonal_mul_diagonal] <;> ext i j
  all_goals
    simp only [Matrix.diagonal_apply,Matrix.one_apply]
    split_ifs with hij
    · subst j
      simp only [leftSigns,rightSigns]
      rcases hs i 0 with h1 | h1 <;> rcases hs 0 i with h2 | h2 <;> rcases hs 0 0 with h3 | h3 <;> simp [h1,h2,h3]
    · rfl

lemma normalization_det (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) : |(normalized M).det|=|M.det| := by
  have hd := diagonal_involutions M hs
  have hL := congrArg Matrix.det hd.1
  have hR := congrArg Matrix.det hd.2
  simp only [Matrix.det_mul,Matrix.det_one] at hL hR
  have haL : |(Matrix.diagonal (leftSigns M)).det|=1 := by
    rcases mul_self_eq_one_iff.mp hL with h | h <;> simp [h]
  have haR : |(Matrix.diagonal (rightSigns M)).det|=1 := by
    rcases mul_self_eq_one_iff.mp hR with h | h <;> simp [h]
  simp only [normalized,Matrix.det_mul,abs_mul,haL,haR,one_mul,mul_one]

lemma normalization_inverse (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) :
    M=Matrix.diagonal (leftSigns M)*normalized M*Matrix.diagonal (rightSigns M) := by
  have hd := diagonal_involutions M hs
  symm
  calc
    _ = (Matrix.diagonal (leftSigns M)*Matrix.diagonal (leftSigns M))*M*
        (Matrix.diagonal (rightSigns M)*Matrix.diagonal (rightSigns M)) := by dsimp [normalized]; noncomm_ring
    _ = M := by rw [hd.1,hd.2]; simp

lemma transfer_certificate (M B : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1)
    (hB : B*normalized M=(2:ℤ) • 1) (hrow : ∀ i,Even (∑ j,B i j)) :
    ∃ C : Matrix (Fin (k+1)) (Fin (k+1)) ℤ,C*M=(2:ℤ) • 1 ∧ ∀ i,Even (∑ j,C i j) := by
  let L := Matrix.diagonal (leftSigns M)
  let R := Matrix.diagonal (rightSigns M)
  let C := R*B*L
  have hd := diagonal_involutions M hs
  refine ⟨C,?_,?_⟩
  · calc
      C*M = R*(B*normalized M)*R := by
        rw [normalized] at hB ⊢
        dsimp [C,L,R]
        simp only [Matrix.mul_assoc]
        rw [← Matrix.mul_assoc (Matrix.diagonal (rightSigns M)),hd.2]
        simp only [Matrix.mul_one]
        noncomm_ring
      _ = (2:ℤ) • 1 := by
        rw [hB,Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_one]
        rw [show R*R=1 from hd.2]
  · intro i
    have hpar : SameParity (leftSigns M) := by
      refine ⟨1,fun j => ?_⟩
      rcases hs j 0 with h | h
      · exact ⟨0,by simp [leftSigns,h]⟩
      · exact ⟨-1,by simp [leftSigns,h]⟩
    have he := even_weighted_sum (fun j => B i j) (leftSigns M) (hrow i) hpar
    have hsum : (∑ j,C i j)=rightSigns M i*(∑ j,B i j*leftSigns M j) := by
      simp [C,L,R,Matrix.diagonal_mul,Matrix.mul_diagonal,Finset.mul_sum,mul_assoc]
    rw [hsum]
    exact he.mul_left _

lemma gram_of_normalized (M : Matrix (Fin (k+1)) (Fin (k+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1)
    (hN : normalized M*(normalized M)ᵀ=(4:ℤ) • 1) : M*Mᵀ=(4:ℤ) • 1 := by
  let L := Matrix.diagonal (leftSigns M)
  let R := Matrix.diagonal (rightSigns M)
  let N := normalized M
  have hd := diagonal_involutions M hs
  have hm : M=L*N*R := normalization_inverse M hs
  calc
    M*Mᵀ = (L*N*R)*(L*N*R)ᵀ := by rw [← hm]
    _ = L*(N*(R*R)*Nᵀ)*L := by simp only [Matrix.transpose_mul]; simp only [L,R,Matrix.diagonal_transpose]; noncomm_ring
    _ = L*(N*Nᵀ)*L := by rw [show R*R=1 from hd.2]; simp
    _ = (4:ℤ) • 1 := by
      rw [hN,Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_one]
      rw [show L*L=1 from hd.1]

/-- Classification and an integer doubled-left-inverse certificate for every
sign matrix of positive order at most four. -/
theorem sign_classification (k : Fin 4)
    (M : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℤ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) (hd : M.det≠0) :
    (|M.det|=2^k.val ∨ (k.val=3 ∧ |M.det|=16 ∧ M*Mᵀ=(4:ℤ) • 1)) ∧
    (|M.det|=2^k.val → ∃ B : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℤ,
      B*M=(2:ℤ) • 1 ∧ ∀ i,Even (∑ j,B i j)) := by
  obtain ⟨b,hb⟩ := normalized_canonical M hs
  have habs := normalization_det M hs
  have hn : (canonical b).det≠0 := by
    intro h
    rw [hb,h,abs_zero] at habs
    exact hd (abs_eq_zero.mp habs.symm)
  have hc := normalized_certificate k b hn
  have he : |(canonical b).det|=|M.det| := by rwa [hb] at habs
  constructor
  · rcases hc.1 with h | ⟨hk,hd,hg⟩
    · exact Or.inl (he.symm.trans h)
    · exact Or.inr ⟨hk,he.symm.trans hd,gram_of_normalized M hs (by rwa [hb])⟩
  · intro h
    obtain ⟨hB,hrow⟩ := hc.2 (he.trans h)
    apply transfer_certificate M (normalizedInverse b) hs
    · rwa [hb]
    · exact hrow

lemma certificate_inverse {k : ℕ} (M B : Matrix (Fin k) (Fin k) ℤ)
    (hM : M.det≠0) (hB : B*M=(2:ℤ) • 1) :
    B.map (Int.castRingHom ℝ)=(2:ℝ) • (M.map (Int.castRingHom ℝ))⁻¹ := by
  have hc := cast_certificate B M hB
  have hu : IsUnit (M.map (Int.castRingHom ℝ)).det := by
    rw [isUnit_iff_ne_zero,cast_det]
    exact_mod_cast hM
  calc
    _ = B.map (Int.castRingHom ℝ)*M.map (Int.castRingHom ℝ)*(M.map (Int.castRingHom ℝ))⁻¹ :=
      (Matrix.mul_nonsing_inv_cancel_right _ _ hu).symm
    _ = _ := by rw [hc,Matrix.smul_mul,one_mul]

lemma certificate_integral_solution {k : ℕ} (M B : Matrix (Fin k) (Fin k) ℤ)
    (hB : B*M=(2:ℤ) • 1) (hrow : ∀ i,Even (∑ j,B i j))
    (q : Fin k → ℤ) (hq : SameParity q) (x : Fin k → ℝ)
    (hx : M.map (Int.castRingHom ℝ) *ᵥ x=fun i => (q i : ℝ)) : ∀ i,∃ z : ℤ,x i=z := by
  have hc := cast_certificate B M hB
  have hv : B.map (Int.castRingHom ℝ) *ᵥ (fun i => (q i : ℝ))=(2:ℝ) • x := by
    rw [← hx,Matrix.mulVec_mulVec,hc,Matrix.smul_mulVec,Matrix.one_mulVec]
  intro i
  obtain ⟨z,hz⟩ := even_weighted_sum (fun j => B i j) q (hrow i) hq
  refine ⟨z,?_⟩
  have hi := congrFun hv i
  have he : ((∑ j,B i j*q j : ℤ) : ℝ)=2*x i := by simpa [Matrix.mulVec,dotProduct] using hi
  have he' : ((∑ j,B i j*q j : ℤ) : ℝ)=z+z := by exact_mod_cast hz
  linarith

/-- All clauses of Lemma 2.2, on arbitrary real matrices and unbounded integer
right-hand sides. The solution conclusion also covers common even parity. -/
theorem small_sign_basis (k : Fin 4)
    (M : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℝ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) (hd : M.det≠0) :
    (|M.det|=(2:ℝ)^k.val ∨ (k.val=3 ∧ |M.det|=16 ∧ M*Mᵀ=(4:ℝ) • 1)) ∧
    (|M.det|=(2:ℝ)^k.val →
      (∀ i j,∃ z : ℤ,2*M⁻¹ i j=z) ∧
      (∀ q : Fin (k.val+1) → ℤ,SameParity q →
        ∀ x : Fin (k.val+1) → ℝ,M *ᵥ x=(fun i => (q i : ℝ)) → ∀ i,∃ z : ℤ,x i=z)) := by
  obtain ⟨b,rfl⟩ := represent_sign_matrix M hs
  let A := intMatrix b
  have hA : A.det≠0 := by rw [cast_det] at hd; exact_mod_cast hd
  have hsign : ∀ i j,A i j=1 ∨ A i j= -1 := by
    intro i j
    dsimp [A,intMatrix,sign]
    split_ifs <;> simp
  have hc := sign_classification k A hsign hA
  constructor
  · rcases hc.1 with h | ⟨hk,hd,hg⟩
    · left; rw [cast_det]; exact_mod_cast h
    · refine Or.inr ⟨hk,?_,?_⟩
      · rw [cast_det]; exact_mod_cast hd
      · ext i j
        have hh := congrFun (congrFun hg i) j
        simp only [Matrix.mul_apply,Matrix.transpose_apply,Matrix.smul_apply,Matrix.one_apply,smul_eq_mul] at hh ⊢
        change (∑ l,(A i l : ℝ)*(A j l : ℝ))=4*(if i=j then 1 else 0)
        exact_mod_cast hh
  · intro h
    have hdet : |A.det|=(2:ℤ)^k.val := by rw [cast_det] at h; exact_mod_cast h
    obtain ⟨B,hB,hrow⟩ := hc.2 hdet
    constructor
    · intro i j
      refine ⟨B i j,?_⟩
      have hh := congrFun (congrFun (certificate_inverse A B hA hB) i) j
      simpa [Matrix.map_apply,Matrix.smul_apply] using hh.symm
    · exact fun q hq x hx => certificate_integral_solution A B hB hrow q hq x hx

/-- The inverse-times-odd-RHS formulation printed in Lemma 2.2. -/
theorem inverse_maps_odd (k : Fin 4)
    (M : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℝ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) (hd : M.det≠0)
    (hsmall : |M.det|=(2:ℝ)^k.val)
    (q : Fin (k.val+1) → ℤ) (hq : ∀ i,Odd (q i)) :
    ∀ i,∃ z : ℤ,(M⁻¹ *ᵥ (fun i => (q i : ℝ))) i=z := by
  have hp : SameParity q := by
    refine ⟨1,fun i => ?_⟩
    obtain ⟨z,hz⟩ := hq i
    exact ⟨z,by omega⟩
  apply ((small_sign_basis k M hs hd).2 hsmall).2 q hp
  rw [Matrix.mulVec_mulVec,Matrix.mul_nonsing_inv _ (isUnit_iff_ne_zero.mpr hd),Matrix.one_mulVec]

end HadamardPaper.OrderFourSign



==> anc/lean/Hadamard/Paley.lean <==
import Mathlib.Analysis.Convex.Extreme
import Mathlib.Analysis.Convex.Combination
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.LinearAlgebra.AffineSpace.Independent
import Mathlib.Tactic

set_option maxHeartbeats 4000000

namespace HadamardPaper
open scoped BigOperators
abbrev Point := Fin 11 → ℝ

def dot (v x : Point) : ℝ := ∑ j, v j * x j

def witness (n a : ℝ) : Point :=
  ![-n, -n, -n, n-3*a, a-n, a-n, n-a, a-n, n, n-a, n]

def normals : Fin 12 → Point :=
  ![![1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1],
    ![-1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1],
    ![-1, -1, 1, -1, 1, 1, 1, -1, -1, -1, 1],
    ![1, -1, -1, 1, -1, 1, 1, 1, -1, -1, -1],
    ![-1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1],
    ![-1, -1, 1, -1, -1, 1, -1, 1, 1, 1, -1],
    ![-1, -1, -1, 1, -1, -1, 1, -1, 1, 1, 1],
    ![1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1],
    ![1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1],
    ![1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1],
    ![-1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1],
    ![1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1]]

def truncation (m n : ℝ) : Set Point :=
  {x | (∀ j, -n ≤ x j ∧ x j ≤ n) ∧ ∀ i, -m ≤ dot (normals i) x}

def sourceLattice (n : ℤ) : Set Point :=
  {x | ∀ j, ∃ k : ℤ, x j = (n : ℝ) + 2 * k}

lemma dot_mix (v y z : Point) (s t : ℝ) :
    dot v (s • y + t • z) = s * dot v y + t * dot v z := by
  simp [dot, mul_add, Finset.sum_add_distrib, Finset.mul_sum, mul_left_comm]

lemma normals_gram (i k : Fin 12) :
    dot (normals i) (normals k) = if i = k then 11 else -1 := by
  fin_cases i <;> fin_cases k <;> norm_num [dot, normals, Fin.sum_univ_succ]

lemma normals_sign (i : Fin 12) (j : Fin 11) :
    normals i j = 1 ∨ normals i j = -1 := by
  fin_cases i <;> fin_cases j <;> norm_num [normals]

lemma witness_products (n a : ℝ) :
    (fun i => dot (normals i) (witness n a)) =
    ![-2*a-n, -2*a-n, 4*a-n, -2*a-n, 4*a-n, 4*a-n,
      11*n-8*a, 4*a-n, 4*a-n, -2*a-n, -2*a-n, -2*a-n] := by
  ext i
  fin_cases i <;> simp [dot, normals, witness, Fin.sum_univ_succ] <;> ring

lemma witness_feasible (n a : ℝ) (ha : 0 ≤ a) (han : 3*a ≤ 2*n) :
    witness n a ∈ truncation (n+2*a) n := by
  constructor
  · intro j
    fin_cases j <;> simp [witness] <;> (try constructor) <;> linarith
  · intro i
    have hp := congrFun (witness_products n a) i
    fin_cases i <;> simp at hp <;> dsimp <;> linarith

-- A tight inequality stays tight at either endpoint of a strict convex combination.
lemma tight_left (a b c s t : ℝ) (hs : 0 < s) (ht : 0 < t)
    (hst : s+t=1) (ha : c ≤ a) (hb : c ≤ b) (he : s*a+t*b=c) : a=c := by
  apply le_antisymm _ ha
  by_contra h
  have hp : 0 < s * (a-c) := mul_pos hs (sub_pos.mpr (lt_of_not_ge h))
  have hc : s*c+t*c=c := by rw [← add_mul, hst, one_mul]
  nlinarith [mul_nonneg (le_of_lt ht) (sub_nonneg.mpr hb)]



lemma active_unique (n a : ℝ) (y : Point)
    (h0 : y 0 = -n) (h1 : y 1 = -n) (h2 : y 2 = -n)
    (h8 : y 8 = n) (h10 : y 10 = n)
    (r0 : dot (normals 0) y = -(n+2*a))
    (r1 : dot (normals 1) y = -(n+2*a))
    (r3 : dot (normals 3) y = -(n+2*a))
    (r9 : dot (normals 9) y = -(n+2*a))
    (r10 : dot (normals 10) y = -(n+2*a))
    (r11 : dot (normals 11) y = -(n+2*a)) : y = witness n a := by
  simp [dot, normals, Fin.sum_univ_succ] at r0 r1 r3 r9 r10 r11
  ext j
  fin_cases j <;> simp [witness] <;> linarith

theorem witness_extreme (n a : ℝ) (ha : 0 ≤ a) (han : 3*a ≤ 2*n) :
    witness n a ∈ (truncation (n+2*a) n).extremePoints ℝ := by
  refine ⟨witness_feasible n a ha han, ?_⟩
  intro y hy z hz hseg
  rcases hseg with ⟨s, t, hs, ht, hst, he⟩
  have lower (j : Fin 11) (hj : witness n a j = -n) : y j = -n := by
    apply tight_left (y j) (z j) (-n) s t hs ht hst (hy.1 j).1 (hz.1 j).1
    have hc := congrFun he j
    simpa [hj] using hc
  have upper (j : Fin 11) (hj : witness n a j = n) : y j = n := by
    have h := tight_left (-y j) (-z j) (-n) s t hs ht hst
      (by linarith [(hy.1 j).2]) (by linarith [(hz.1 j).2])
    have hc := congrFun he j
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hj] at hc
    have hn : s * -y j + t * -z j = -n := by nlinarith [hc]
    linarith [h hn]
  have row (i : Fin 12) (hi : dot (normals i) (witness n a) = -(n+2*a)) :
      dot (normals i) y = -(n+2*a) := by
    apply tight_left _ _ _ s t hs ht hst (hy.2 i) (hz.2 i)
    rw [← dot_mix, he, hi]
  apply active_unique n a y (lower 0 rfl) (lower 1 rfl) (lower 2 rfl)
    (upper 8 rfl) (upper 10 rfl)
  all_goals apply row
  all_goals
    have hp := witness_products n a
    simp only [funext_iff] at hp
    exact (hp _).trans (by simp; ring)

lemma witness_not_lattice (n a : ℤ) (ha : Odd a) :
    witness (n : ℝ) (a : ℝ) ∉ sourceLattice n := by
  intro h
  obtain ⟨k, hk⟩ := h 3
  simp [witness] at hk
  have hk' : n - 3*a = n + 2*k := by exact_mod_cast hk
  obtain ⟨b, hb⟩ := ha
  omega

theorem counterexample_5_3 :
    witness 3 1 ∈ (truncation 5 3).extremePoints ℝ ∧
    witness 3 1 ∉ sourceLattice 3 := by
  constructor
  · convert witness_extreme 3 1 (by norm_num) (by norm_num) using 1; norm_num
  · simpa using witness_not_lattice 3 1 (by decide)



/-- The actual cube intersection with the convex hull of scaled simplex vertices. -/
def paperPolytope (m n : ℝ) : Set Point :=
  convexHull ℝ (Set.range (fun i : Fin 12 => m • normals i)) ∩
    {x | ∀ j, -n ≤ x j ∧ x j ≤ n}

lemma paper_subset_truncation (m n : ℝ) (hm : 0 ≤ m) :
    paperPolytope m n ⊆ truncation m n := by
  intro x hx
  refine ⟨hx.2, fun i => ?_⟩
  have hsub : convexHull ℝ (Set.range (fun k : Fin 12 => m • normals k)) ⊆
      {y | -m ≤ dot (normals i) y} := by
    apply convexHull_min
    · rintro y ⟨k, rfl⟩
      have hd : dot (normals i) (m • normals k) = m * dot (normals i) (normals k) := by
        simp [dot, Finset.mul_sum, mul_left_comm]
      rw [Set.mem_ofPred_eq, hd, normals_gram]
      split_ifs <;> nlinarith
    · intro y hy z hz s t hs ht hst
      change -m ≤ dot (normals i) (s • y + t • z)
      rw [dot_mix]
      have hh : s * (-m) + t * (-m) = -m := by rw [← add_mul, hst, one_mul]
      nlinarith [mul_nonneg hs (sub_nonneg.mpr hy),
        mul_nonneg ht (sub_nonneg.mpr hz)]
  exact hsub hx.1

noncomputable def weights (n a : ℝ) : Fin 12 → ℝ :=
  fun i => ![0,0,a,0,a,a,2*n-a,a,a,0,0,0] i / (2*(n+2*a))

lemma witness_in_hull (n a : ℝ) (hn : 0 < n) (ha : 0 ≤ a) (han : 3*a ≤ 2*n) :
    witness n a ∈ convexHull ℝ (Set.range (fun i : Fin 12 => (n+2*a) • normals i)) := by
  have hd : 0 < 2*(n+2*a) := by linarith
  apply mem_convexHull_of_exists_fintype (weights n a)
    (fun i : Fin 12 => (n+2*a) • normals i)
  · intro i
    fin_cases i <;> simp [weights] <;> apply div_nonneg <;> linarith
  · simp [weights, Fin.sum_univ_succ]
    field_simp
    ring
  · intro i
    exact Set.mem_range_self i
  · ext j
    fin_cases j <;> simp [weights, normals, witness, Fin.sum_univ_succ]
      <;> field_simp <;> ring

theorem parametric_counterexample (n a : ℤ) (hn : 0 < n) (ha : 0 ≤ a)
    (han : 3*a ≤ 2*n) (haodd : Odd a) :
    witness (n : ℝ) (a : ℝ) ∈ (paperPolytope (n+2*a) n).extremePoints ℝ ∧
    witness (n : ℝ) (a : ℝ) ∉ sourceLattice n := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have haR : (0 : ℝ) ≤ a := by exact_mod_cast ha
  have hanR : (3 : ℝ)*a ≤ 2*n := by exact_mod_cast han
  refine ⟨?_, witness_not_lattice n a haodd⟩
  have hv := witness_extreme (n : ℝ) (a : ℝ) haR hanR
  have hsub := paper_subset_truncation ((n : ℝ)+2*a) n (by linarith)
  refine ⟨⟨witness_in_hull n a hnR haR hanR, (witness_feasible n a haR hanR).1⟩, ?_⟩
  intro y hy z hz hseg
  exact hv.2 (hsub hy) (hsub hz) hseg



/-- The twelve displayed sign vectors really are simplex vertices. -/
theorem normals_affineIndependent : AffineIndependent ℝ normals := by
  rw [affineIndependent_iff_of_fintype]
  intro w hw hz i
  rw [Finset.univ.weightedVSub_eq_linear_combination hw] at hz
  have h0 := congrFun hz 0
  have h1 := congrFun hz 1
  have h2 := congrFun hz 2
  have h3 := congrFun hz 3
  have h4 := congrFun hz 4
  have h5 := congrFun hz 5
  have h6 := congrFun hz 6
  have h7 := congrFun hz 7
  have h8 := congrFun hz 8
  have h9 := congrFun hz 9
  have h10 := congrFun hz 10
  simp [Fin.sum_univ_succ, normals] at hw h0 h1 h2 h3 h4 h5 h6 h7 h8 h9 h10
  fin_cases i
  · change w 0 = 0
    linear_combination (hw + h0 + h1 + h2 + h3 + h4 + h5 + h6 + h7 + h8 + h9 + h10) / 12
  · change w 1 = 0
    linear_combination (hw - h0 + h1 - h2 + h3 + h4 + h5 - h6 - h7 - h8 + h9 - h10) / 12
  · change w 2 = 0
    linear_combination (hw - h0 - h1 + h2 - h3 + h4 + h5 + h6 - h7 - h8 - h9 + h10) / 12
  · change w 3 = 0
    linear_combination (hw + h0 - h1 - h2 + h3 - h4 + h5 + h6 + h7 - h8 - h9 - h10) / 12
  · change w 4 = 0
    linear_combination (hw - h0 + h1 - h2 - h3 + h4 - h5 + h6 + h7 + h8 - h9 - h10) / 12
  · change w 5 = 0
    linear_combination (hw - h0 - h1 + h2 - h3 - h4 + h5 - h6 + h7 + h8 + h9 - h10) / 12
  · change w 6 = 0
    linear_combination (hw - h0 - h1 - h2 + h3 - h4 - h5 + h6 - h7 + h8 + h9 + h10) / 12
  · change w 7 = 0
    linear_combination (hw + h0 - h1 - h2 - h3 + h4 - h5 - h6 + h7 - h8 + h9 + h10) / 12
  · change w 8 = 0
    linear_combination (hw + h0 + h1 - h2 - h3 - h4 + h5 - h6 - h7 + h8 - h9 + h10) / 12
  · change w 9 = 0
    linear_combination (hw + h0 + h1 + h2 - h3 - h4 - h5 + h6 - h7 - h8 + h9 - h10) / 12
  · change w 10 = 0
    linear_combination (hw - h0 + h1 + h2 + h3 - h4 - h5 - h6 + h7 - h8 - h9 + h10) / 12
  · change w 11 = 0
    linear_combination (hw + h0 - h1 + h2 + h3 + h4 - h5 - h6 - h7 + h8 - h9 - h10) / 12

/-- A lattice polytope must have every extreme point in the specified affine lattice. -/
def verticesInSourceLattice (P : Set Point) (n : ℤ) : Prop :=
  P.extremePoints ℝ ⊆ sourceLattice n

/-- Proposition 2.1, with the congruence and open parameter bounds from the paper.
The conclusion is stronger than needed: the proof also works for even n. -/
theorem proposition_2_1 (n m : ℤ) (hn : 0 < n) (hnm : n < m)
    (hmn : 3*m < 7*n) (hmod : (m-n) % 4 = 2) :
    ¬ verticesInSourceLattice (paperPolytope (m : ℝ) (n : ℝ)) n := by
  let a : ℤ := (m-n)/2
  have ham : m = n+2*a := by dsimp [a]; omega
  have ha : 0 ≤ a := by omega
  have han : 3*a ≤ 2*n := by omega
  have haodd : Odd a := by
    use (m-n)/4
    dsimp [a]
    omega
  obtain ⟨hv, hnot⟩ := parametric_counterexample n a hn ha han haodd
  have hamR : (m : ℝ) = (n : ℝ)+2*(a : ℝ) := by exact_mod_cast ham
  rw [← hamR] at hv
  exact fun hall => hnot (hall hv)

theorem main_counterexample :
    AffineIndependent ℝ normals ∧
    (∀ i j, normals i j = 1 ∨ normals i j = -1) ∧
    (∀ i k, dot (normals i) (normals k) = if i=k then 11 else -1) ∧
    ¬ verticesInSourceLattice (paperPolytope 5 3) 3 := by
  refine ⟨normals_affineIndependent, normals_sign, normals_gram, ?_⟩
  simpa using proposition_2_1 3 5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)



/-- A self-contained parametric Hadamard counterexample, including the convex-hull
formulation of nonintegrality. No set of source-lattice points, even an infinite
one, has this truncation as its convex hull. -/
theorem nonlattice_hadamard_truncation (n m : ℤ) (hn : 0 < n) (hnm : n < m)
    (hmn : 3*m < 7*n) (hmod : (m-n) % 4 = 2) :
    AffineIndependent ℝ normals ∧
    (∀ i j, normals i j = 1 ∨ normals i j = -1) ∧
    (∀ i k, dot (normals i) (normals k) = if i=k then 11 else -1) ∧
    ¬ ∃ S : Set Point, S ⊆ sourceLattice n ∧
      paperPolytope (m : ℝ) (n : ℝ) = convexHull ℝ S := by
  refine ⟨normals_affineIndependent, normals_sign, normals_gram, ?_⟩
  rintro ⟨S, hS, hP⟩
  apply proposition_2_1 n m hn hnm hmn hmod
  intro x hx
  rw [hP] at hx
  exact hS (extremePoints_convexHull_subset hx)

end HadamardPaper


==> anc/lean/Hadamard/PaperBoundaryBridges.lean <==
import Hadamard.SmoothIntrinsic
import Hadamard.SmallSignMatrices

namespace HadamardPaper.PaperBoundaryBridges
open SourceChart SlabGeometry FacetGeometry SmallSignMatrices
open scoped BigOperators Matrix

/-- The physical covector corresponding to integer dual coordinates in the
source chart x=2y-n is a/2. -/
noncomputable def sourceDual {d : ℕ} (a : Fin d → ℤ) (v : Fin d → ℝ) : ℝ :=
  ∑ j, ((a j : ℝ)/2)*v j

/-- Exact dual pairing with the source difference lattice 2Z^d. -/
lemma sourceDual_pairing {d : ℕ} (a z : Fin d → ℤ) :
    sourceDual a (fun j => 2*(z j : ℝ)) = ((∑ j,a j*z j : ℤ) : ℝ) := by
  unfold sourceDual
  push_cast
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Primitivity in the coordinate dual is exactly a unit pairing with an
actual vector of the source difference lattice. -/
lemma sourceDual_primitive_iff {d : ℕ} (a : Fin d → ℤ) :
    Primitive a ↔ ∃ z : Fin d → ℤ, sourceDual a (fun j => 2*(z j : ℝ))=1 := by
  simp only [Primitive,sourceDual_pairing]
  constructor <;> rintro ⟨z,hz⟩ <;> exact ⟨z,by exact_mod_cast hz⟩

/-- The physical covector pairs chart differences with the original integer
coordinate normal; translation by n cancels exactly. -/
lemma sourceDual_chart_difference {d : ℕ} (a : Fin d → ℤ) (n : ℤ)
    (y z : Fin d → ℝ) :
    sourceDual a (fromChart n y-fromChart n z)=dotMap a (y-z) := by
  simp only [sourceDual,fromChart,dotMap_apply,Pi.sub_apply]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Pulling back a physical halfspace preserves its primitive integer
coordinate normal and divides its translated bound by two. -/
lemma source_halfspace_pullback {d : ℕ} (a : Fin d → ℤ) (b : ℝ)
    (n : ℤ) (y : Fin d → ℝ) :
    b≤dotMap a (fromChart n y) ↔
      (b+(n:ℝ)*(∑ j,a j:ℤ))/2≤dotMap a y := by
  rw [dot_fromChart]
  constructor <;> intro h <;> linarith

/-- The corresponding supporting-hyperplane identity, including its bound. -/
lemma source_hyperplane_pullback {d : ℕ} (a : Fin d → ℤ) (b : ℝ)
    (n : ℤ) (y : Fin d → ℝ) :
    dotMap a (fromChart n y)=b ↔
      dotMap a y=(b+(n:ℝ)*(∑ j,a j:ℤ))/2 := by
  rw [dot_fromChart]
  constructor <;> intro h <;> linarith

/-- Every order at most three, including the empty matrix: both universal
inverse half-integrality and integrality of every common-parity solution. -/
theorem small_matrix_all_orders (k : ℕ) (hk : k≤3)
    (M : Matrix (Fin k) (Fin k) ℝ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) (hd : M.det≠0) :
    (∀ i j,∃ z : ℤ,2*M⁻¹ i j=z) ∧
    (∀ q : Fin k → ℤ,SameParity q → ∀ x : Fin k → ℝ,
      M *ᵥ x=(fun i => (q i : ℝ)) → ∀ i,∃ z : ℤ,x i=z) := by
  cases k with
  | zero =>
    constructor
    · intro i
      exact Fin.elim0 i
    · intro q hq x hx i
      exact Fin.elim0 i
  | succ k =>
    let j : Fin 3 := ⟨k,by omega⟩
    exact ⟨small_inverse_half_integral j M hs hd,
      fun q hq x hx => small_sign_integral_solution j M hs hd q hq x hx⟩

/-- All three printed clauses of Lemma4.1 in one boundary-complete statement.
At order three the two nonzero inverse-row entries have magnitude one half. -/
theorem lemma_4_1 (k : ℕ) (hk : k≤3)
    (M : Matrix (Fin k) (Fin k) ℝ)
    (hs : ∀ i j,M i j=1 ∨ M i j= -1) (hd : M.det≠0) :
    (∀ i j,∃ z : ℤ,2*M⁻¹ i j=z) ∧
    (∀ q : Fin k → ℤ,SameParity q → ∀ x : Fin k → ℝ,
      M *ᵥ x=(fun i => (q i : ℝ)) → ∀ i,∃ z : ℤ,x i=z) ∧
    (k=3 → ∀ i,∃ j l : Fin k,j≠l ∧ ∃ s t : Bool,∀ r,
      M⁻¹ i r=(if r=j then (sign s : ℝ)/2 else 0)+
        (if r=l then (sign t : ℝ)/2 else 0)) := by
  have h := small_matrix_all_orders k hk M hs hd
  refine ⟨h.1,h.2,?_⟩
  intro hk3
  subst k
  exact order_three_inverse_rows M hs hd

end HadamardPaper.PaperBoundaryBridges


==> anc/lean/Hadamard/ParityRounding.lean <==
import Mathlib.Tactic

namespace HadamardPaper
namespace ParityRounding

/-- Values of a sign row on the four corners of a unit square. -/
def cornerValue (a b : ℤ) : Fin 4 → ℤ := ![0,a,b,a+b]

/-- If an integer interval of positive width contains the half-coordinate center,
its signed slab can exclude at most one of the four roundings. -/
lemma excluded_corner_unique (a b L U : ℤ)
    (ha : a=1 ∨ a= -1) (hb : b=1 ∨ b= -1)
    (hwidth : L < U) (hlo : 2*L ≤ a+b) (hhi : a+b ≤ 2*U)
    (p q : Fin 4)
    (hp : ¬ (L ≤ cornerValue a b p ∧ cornerValue a b p ≤ U))
    (hq : ¬ (L ≤ cornerValue a b q ∧ cornerValue a b q ≤ U)) : p=q := by
  rcases ha with rfl | rfl <;> rcases hb with rfl | rfl
  all_goals fin_cases p <;> fin_cases q <;> norm_num [cornerValue] at * <;> omega

/-- The finite rounding step in Lemma 4.2, simultaneously for three signed slabs.
It does not assume independence of the three rows. -/
theorem three_slab_rounding (a b L U : Fin 3 → ℤ)
    (ha : ∀ i, a i=1 ∨ a i= -1) (hb : ∀ i, b i=1 ∨ b i= -1)
    (hwidth : ∀ i, L i < U i)
    (hlo : ∀ i, 2*L i ≤ a i+b i) (hhi : ∀ i, a i+b i ≤ 2*U i) :
    ∃ p : Fin 4, ∀ i, L i ≤ cornerValue (a i) (b i) p ∧
      cornerValue (a i) (b i) p ≤ U i := by
  classical
  by_contra hn
  push Not at hn
  choose f hf using hn
  have hinj : Function.Injective f := by
    intro p q hpq
    apply excluded_corner_unique (a (f p)) (b (f p)) (L (f p)) (U (f p))
      (ha (f p)) (hb (f p)) (hwidth (f p)) (hlo (f p)) (hhi (f p)) p q
    · exact fun h => not_le_of_gt (hf p h.1) h.2
    · rw [hpq]
      exact fun h => not_le_of_gt (hf q h.1) h.2
  have hc := Fintype.card_le_of_injective f hinj
  norm_num at hc

/-- The sharp per-coordinate bound that produces the extra 1/4 in Lemma 4.3. -/
theorem rounding_cost_bound (f : ℝ) :
    2*f*(1-f)+|1-2*f|/2 ≤ 5/8 := by
  by_cases h : 0 ≤ 1-2*f
  · rw [abs_of_nonneg h]
    nlinarith [sq_nonneg (f-1/4)]
  · rw [abs_of_neg (lt_of_not_ge h)]
    nlinarith [sq_nonneg (f-3/4)]

end ParityRounding
end HadamardPaper


==> anc/lean/Hadamard/PolyhedralGeometry.lean <==
import Mathlib.Analysis.Convex.KreinMilman
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.LinearAlgebra.Matrix.Rank
import Mathlib.Tactic

namespace HadamardPaper.PolyhedralGeometry
open Set Filter
open scoped Topology BigOperators Matrix

/-- A linear objective attains its minimum at an actual extreme point. -/
theorem exists_minimizing_extreme {d : ℕ} (S : Set (Fin d → ℝ))
    (hS : IsCompact S) (hne : S.Nonempty) (f : (Fin d → ℝ) →L[ℝ] ℝ) :
    ∃ v ∈ S.extremePoints ℝ, ∀ x ∈ S, f v ≤ f x := by
  let T := {z ∈ S | ∀ w ∈ S, (-f) w ≤ (-f) z}
  have he : IsExposed ℝ S T := fun _ => ⟨-f, rfl⟩
  obtain ⟨z,hz,hm⟩ := hS.exists_isMaxOn hne (-f).continuous.continuousOn
  have ht : T.Nonempty := ⟨z,hz,hm⟩
  obtain ⟨v,hv⟩ := (he.isCompact hS).extremePoints_nonempty ht
  refine ⟨v,he.isExtreme.extremePoints_subset_extremePoints hv,?_⟩
  intro x hx
  have h := hv.1.2 x hx
  simpa using h

/-- Along a direction annihilating every active constraint, sufficiently small
perturbations in both signs remain feasible. -/
theorem eventually_feasible_direction {d : ℕ} {ι : Type*} [Fintype ι]
    (A : ι → (Fin d → ℝ) →L[ℝ] ℝ) (b : ι → ℝ) (x v : Fin d → ℝ)
    (hx : ∀ i, A i x ≤ b i) (hv : ∀ i, A i x=b i → A i v=0) :
    ∀ᶠ t : ℝ in 𝓝 0, ∀ i, A i (x+t • v) ≤ b i := by
  rw [Filter.eventually_all]
  intro i
  by_cases hi : A i x=b i
  · apply Filter.Eventually.of_forall
    intro t
    simp [map_add, map_smul, hv i hi, hi]
  · have hlt : A i x < b i := lt_of_le_of_ne (hx i) hi
    have hc : Continuous (fun t : ℝ => A i (x+t • v)) := by fun_prop
    have he : ∀ᶠ t : ℝ in 𝓝 0, A i (x+t • v) < b i :=
      (hc.tendsto 0).eventually (gt_mem_nhds (by simpa using hlt))
    filter_upwards [he] with t ht using le_of_lt ht

/-- At an actual extreme point, the active constraints have zero common kernel. -/
theorem active_kernel_zero {d : ℕ} {ι : Type*} [Fintype ι]
    (A : ι → (Fin d → ℝ) →L[ℝ] ℝ) (b : ι → ℝ) (x : Fin d → ℝ)
    (hx : x ∈ ({y | ∀ i, A i y ≤ b i} : Set (Fin d → ℝ)).extremePoints ℝ)
    (v : Fin d → ℝ) (hv : ∀ i, A i x=b i → A i v=0) : v=0 := by
  have he := eventually_feasible_direction A b x v hx.1 hv
  obtain ⟨ε,hε,hball⟩ := Metric.eventually_nhds_iff.mp he
  have hp : ∀ i, A i (x+(ε/2) • v) ≤ b i := by
    apply hball
    simp only [dist_zero_right, Real.norm_eq_abs]
    rw [abs_of_pos (by positivity : (0:ℝ)<ε/2)]
    linarith
  have hn : ∀ i, A i (x+(-ε/2) • v) ≤ b i := by
    apply hball
    simp only [dist_zero_right, Real.norm_eq_abs]
    rw [abs_of_neg (by linarith : -ε/2 < (0:ℝ))]
    linarith
  have hseg : x ∈ openSegment ℝ (x+(ε/2) • v) (x+(-ε/2) • v) := by
    refine ⟨1/2,1/2,by norm_num,by norm_num,by norm_num,?_⟩
    ext j
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    ring
  have heq := hx.2 hp hn hseg
  ext j
  have hj := congrFun heq j
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul] at hj
  change v j=0
  nlinarith

/-- A matrix with trivial kernel contains an invertible square selection of rows.
The rows are selected from the original matrix and coordinates are enumerated
bijectively; no rank or basis assertion is an extra hypothesis. -/
theorem exists_invertible_rows {ι κ : Type*} [Fintype ι] [Fintype κ]
    (A : Matrix ι κ ℝ) (hker : ∀ v, A *ᵥ v=0 → v=0) :
    ∃ (row : Fin (Fintype.card κ) → ι) (col : Fin (Fintype.card κ) ≃ κ),
      (Matrix.of (fun i j => A (row i) (col j))).det ≠ 0 := by
  classical
  have hinj : Function.Injective A.mulVecLin :=
    LinearMap.ker_eq_bot.mp (LinearMap.ker_eq_bot'.mpr hker)
  have hrank : A.rank=Fintype.card κ := by
    rw [Matrix.rank, LinearMap.finrank_range_of_inj hinj, Module.finrank_fintype_fun_eq_card]
  obtain ⟨τ,a,ha,hspan,hli⟩ := exists_linearIndependent' ℝ A.row
  let : Finite τ := Finite.of_injective a ha
  let : Fintype τ := Fintype.ofFinite τ
  have hc : Fintype.card τ=Fintype.card κ := by
    rw [← finrank_span_eq_card hli, hspan, ← Matrix.rank_eq_finrank_span_row, hrank]
  let er := (Fintype.equivFinOfCardEq hc).symm
  let ec := (Fintype.equivFin κ).symm
  let E := LinearEquiv.funCongrLeft ℝ ℝ ec
  have hind := (hli.comp er er.injective).map' E.toLinearMap (LinearMap.ker_eq_bot.mpr E.injective)
  let M : Matrix (Fin (Fintype.card κ)) (Fin (Fintype.card κ)) ℝ :=
    fun i j => A (a (er i)) (ec j)
  have hm : LinearIndependent ℝ M.row := by
    convert! hind using 1
  refine ⟨a ∘ er,ec,?_⟩
  have hu := (Matrix.isUnit_iff_isUnit_det M).mp (Matrix.linearIndependent_rows_iff_isUnit.mp hm)
  exact isUnit_iff_ne_zero.mp hu

end HadamardPaper.PolyhedralGeometry


==> anc/lean/Hadamard/QuartetExtraction.lean <==
import Hadamard.HadamardNormalization

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical
variable {d r : ℕ}

lemma cube_dot_lower (w x : Fin d → ℝ) (n : ℝ) (_hn : 0 ≤ n)
    (hx : ∀ j,-n ≤ x j ∧ x j ≤ n) :
    -n*(∑ j,|w j|) ≤ ∑ j,w j*x j := by
  have h := Finset.sum_le_sum (s := Finset.univ) (fun j _ =>
    show -n*|w j| ≤ w j*x j from by
      have ha : |x j| ≤ n := abs_le.mpr (hx j)
      have hb : |w j*x j| ≤ n*|w j| := by
        rw [abs_mul,mul_comm n]
        exact mul_le_mul_of_nonneg_left ha (abs_nonneg _)
      linarith [neg_abs_le (w j*x j)])
  simpa [← Finset.mul_sum] using h

/-- Four small chart slacks contradict a universal quartet L1 bound. -/
theorem critical_card_from_quartet (V : Fin r → Fin d → ℤ) (m n : ℤ)
    (hn : 0 ≤ n) (b : Fin r → ℤ)
    (hb : ∀ i,2*b i=n*(∑ j,V i j)-m) (B : ℝ)
    (hquart : ∀ f : Fin 4 → Fin r, Function.Injective f →
      (∑ j,|∑ i,(V (f i) j : ℝ)|) ≤ B)
    (hbound : (n : ℝ)*B+8*((d/2 : ℕ) : ℝ) ≤ 4*(m : ℝ)) :
    ∀ a : Fin d → ℝ, (∀ j,0 ≤ a j ∧ a j ≤ n) → (critical V b a).card ≤ 3 := by
  intro a ha
  by_contra hcard
  let C := critical V b a
  have hfour : Fintype.card (Fin 4) ≤ Fintype.card ↥C := by
    simp only [Fintype.card_fin,Fintype.card_coe]
    dsimp [C]; omega
  obtain ⟨e⟩ := Function.Embedding.nonempty_of_card_le hfour
  let f : Fin 4 → Fin r := fun i => (e i).val
  have hf : Function.Injective f := fun i j h => e.injective (Subtype.ext h)
  let x := fromChart n a
  have hx : ∀ j,-(n : ℝ) ≤ x j ∧ x j ≤ n := by
    intro j; dsimp [x,fromChart]; constructor <;> linarith [(ha j).1,(ha j).2]
  have hsmall (i : Fin 4) : dotMap (V (f i)) a-(b (f i) : ℝ)<((d/2 : ℕ) : ℝ) := by
    have h := (e i).property
    simpa [C,critical,f] using h
  have hsum := Finset.sum_lt_sum_of_nonempty (s := Finset.univ) Finset.univ_nonempty
    (fun i _ => hsmall i)
  have heach (i : Fin 4) : 2*(dotMap (V (f i)) a-(b (f i) : ℝ))=
      (m : ℝ)+dotMap (V (f i)) x := by
    have hh : (2:ℝ)*b (f i)=(n : ℝ)*(∑ j,V (f i) j : ℤ)-m := by exact_mod_cast hb (f i)
    dsimp [x]; rw [dot_fromChart]; linarith
  have hsumid : 2*(∑ i : Fin 4,(dotMap (V (f i)) a-(b (f i) : ℝ)))=
      4*(m : ℝ)+(∑ j,(∑ i : Fin 4,(V (f i) j : ℝ))*x j) := by
    rw [Finset.mul_sum]
    simp_rw [heach]
    rw [Finset.sum_add_distrib]
    simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul,dotMap_apply]
    rw [Finset.sum_comm]
    simp [Finset.sum_mul]
  have hl := cube_dot_lower (fun j => ∑ i : Fin 4,(V (f i) j : ℝ)) x n (by exact_mod_cast hn) hx
  have hq := hquart f hf
  have hprod := mul_le_mul_of_nonneg_left hq (by exact_mod_cast hn : (0 : ℝ) ≤ n)
  simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul] at hsum
  linarith

/-- The complete generic normality application, stated for marked simplex rows. -/
theorem generic_normality (R : Rows d) (hd : 7 ≤ d) (m n : ℤ)
    (hn : 0 < n) (hm : 0 < m) (hnodd : Odd n) (hmodd : Odd m)
    (hbound : ((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-1 ≤ m) :
    Integral (R.paperPolytope m n) n ∧ Normal (R.paperPolytope m n) n := by
  have harith := normalized_chart_arithmetic R m n hmodd hnodd (R.order_four (by omega))
  let V := R.normalized.v
  let b := chartRHS R.normalized m n
  have hquart : ∀ f : Fin 4 → Fin (d+1), Function.Injective f →
      (∑ j,|∑ i,(V (f i) j : ℝ)|) ≤ 2*((d : ℝ)-3) := by
    intro f hf
    have ht := quartet_l1_bound (fun i j => (V (f i) j : ℝ))
    apply (by simpa using ht)
    · intro i j
      rcases R.normalized.sign (f i) j with h | h <;> simp [V,h]
    · intro i k
      simpa [hf.eq_iff] using R.normalized.gram_real (f i) (f k)
  have hnum : (n : ℝ)*(2*((d : ℝ)-3))+8*((d/2 : ℕ) : ℝ) ≤ 4*(m : ℝ) := by
    have hodd : d%2=1 := by
      obtain ⟨q,hq⟩ := R.order_four (by omega)
      omega
    have hc : 2*(d/2 : ℕ)+1=d := by omega
    have hcR : (2:ℝ)*((d/2 : ℕ) : ℝ)+1=d := by exact_mod_cast hc
    nlinarith
  have hcritical := critical_card_from_quartet V m n (le_of_lt hn) b harith.1
    (2*((d : ℝ)-3)) hquart hnum
  obtain ⟨_,hint,hidp⟩ := direct_extraction_theorem n hn V b (by omega)
    R.normalized.sign harith.2 hcritical
  have ht := transfer V m n b harith.1 hint hidp
  rw [← R.normalization_image] at ht
  have h := (signed_integral_normal_iff (truncation R.v m n) n (Equiv.refl _) (R.v 0) (R.sign 0)).mp ht
  rwa [R.paper_eq_truncation m n hm]

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/QuartetIntegrality.lean <==
import Hadamard.QuartetExtraction

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Matrix Classical
variable {d r : ℕ}

lemma cube_equality_free (w X : Fin d → ℝ) (n : ℝ)
    (hX : ∀ j,-n ≤ X j ∧ X j ≤ n)
    (htotal : (∑ j,w j*X j) ≤ -n*(∑ j,|w j|))
    (j : Fin d) (hj : -n<X j ∧ X j<n) : w j=0 := by
  have hnon (l : Fin d) : 0 ≤ n*|w l|+w l*X l := by
    by_cases hw : 0 ≤ w l
    · rw [abs_of_nonneg hw]
      have hh := mul_nonneg hw (show 0 ≤ n+X l by linarith [(hX l).1])
      nlinarith
    · rw [abs_of_neg (lt_of_not_ge hw)]
      have hh := mul_nonneg (neg_nonneg.mpr (le_of_lt (lt_of_not_ge hw)))
        (show 0 ≤ n-X l by linarith [(hX l).2])
      nlinarith
  have hsum : (∑ l,(n*|w l|+w l*X l))=0 := by
    have hn := Finset.sum_nonneg (s := Finset.univ) (fun l _ => hnon l)
    rw [Finset.sum_add_distrib,← Finset.mul_sum] at hn ⊢
    linarith
  have hz := (Finset.sum_eq_zero_iff_of_nonneg (fun l _ => hnon l)).mp hsum j (Finset.mem_univ j)
  by_cases hw : 0 ≤ w j
  · rw [abs_of_nonneg hw] at hz
    have ht : 0<n+X j := by linarith [hj.1]
    have he : w j*(n+X j)=0 := by nlinarith
    exact (mul_eq_zero.mp he).resolve_right (ne_of_gt ht)
  · rw [abs_of_neg (lt_of_not_ge hw)] at hz
    have ht : 0<n-X j := by linarith [hj.2]
    have he : w j*(n-X j)=0 := by nlinarith
    exact (mul_eq_zero.mp he).resolve_right (ne_of_gt ht)

/-- At the included threshold, independence excludes equality on four free rows. -/
theorem free_card_from_quartet (V : Fin r → Fin d → ℤ) (m n : ℤ)
    (hn : 0 ≤ n) (hs : ∀ i j,V i j=1 ∨ V i j= -1) (b : Fin r → ℤ)
    (hb : ∀ i,2*b i=n*(∑ j,V i j)-m) (B : ℝ)
    (hquart : ∀ f : Fin 4 → Fin r, Function.Injective f →
      (∑ j,|∑ i,(V (f i) j : ℝ)|) ≤ B)
    (hbound : (n : ℝ)*B ≤ 4*(m : ℝ))
    (a : Fin d → ℝ) (ha : a∈(polytope n V b).extremePoints ℝ) :
    Fintype.card {j // (asSlabs n V b).Free a j} ≤ 3 := by
  let S := asSlabs n V b
  have he : S.region=polytope n V b := asSlabs_region n V b hs
  have hv : a∈S.region.extremePoints ℝ := by rwa [he]
  by_contra hcard
  have h4 : 4 ≤ Fintype.card {j // S.Free a j} := by dsimp [S] at *; omega
  obtain ⟨row,col,hd,_⟩ := S.vertex_free_system a hv
  let M : Matrix (Fin (Fintype.card {j // S.Free a j})) (Fin (Fintype.card {j // S.Free a j})) ℝ :=
    fun i j => (V (row i) (col j) : ℝ)
  have hli : LinearIndependent ℝ M.row := by
    apply Matrix.linearIndependent_rows_iff_isUnit.mpr
    exact (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hd)
  let sel : Fin 4 → Fin (Fintype.card {j // S.Free a j}) := Fin.castLE h4
  let f : Fin 4 → Fin r := fun i => (row (sel i)).val
  have hf : Function.Injective f := by
    intro i j hij
    apply Fin.castLE_injective h4
    apply hli.injective
    ext l
    change (V (f i) (col l) : ℝ)=(V (f j) (col l) : ℝ)
    rw [hij]
  have hactive (i : Fin 4) : dotMap (V (f i)) a=(b (f i) : ℝ) := by
    rcases (row (sel i)).property with h | h
    · exact h
    · have hu := signed_box_upper n (V (f i)) (hs (f i)) a ha.1.1
      change dotMap (V (f i)) a=((d : ℤ)*n+1 : ℤ) at h
      push_cast at h
      linarith
  let X := fromChart n a
  let w : Fin d → ℝ := fun j => ∑ i : Fin 4,(V (f i) j : ℝ)
  have hX : ∀ j,-(n : ℝ) ≤ X j ∧ X j ≤ n := by
    intro j; dsimp [X,fromChart]; constructor <;> linarith [(ha.1.1 j).1,(ha.1.1 j).2]
  have hdot (i : Fin 4) : dotMap (V (f i)) X= -(m : ℝ) := by
    rw [show X=fromChart n a from rfl,dot_fromChart,hactive]
    have hh : (2:ℝ)*b (f i)=(n : ℝ)*(∑ j,V (f i) j : ℤ)-m := by exact_mod_cast hb (f i)
    linarith
  have hsum : (∑ j,w j*X j)= -4*(m : ℝ) := by
    dsimp [w]
    simp only [Finset.sum_mul]
    rw [Finset.sum_comm]
    have hh := congrArg (fun g : Fin 4 → ℝ => ∑ i,g i) (funext hdot)
    simpa [dotMap_apply] using hh
  have htotal : (∑ j,w j*X j) ≤ -(n : ℝ)*(∑ j,|w j|) := by
    have hh := mul_le_mul_of_nonneg_left (hquart f hf) (by exact_mod_cast hn : (0:ℝ) ≤ n)
    rw [hsum]
    dsimp [w]
    linarith
  have hz (j : {j // S.Free a j}) : w j=0 := by
    apply cube_equality_free w X n hX htotal j
    have hj := j.property
    have hj' : (0 : ℝ)<a j ∧ a j<n := by simpa [S,asSlabs,SlabGeometry.System.Free] using hj
    dsimp [X,fromChart]
    constructor <;> linarith [hj'.1,hj'.2]
  have hsub := hli.comp sel (Fin.castLE_injective h4)
  have hrel : (∑ i : Fin 4,(1:ℝ) • (M.row (sel i)))=0 := by
    ext j
    simpa [M,Matrix.row,sel,f,w] using hz (col j)
  have hcontra := (linearIndependent_iff'.mp hsub) Finset.univ (fun _ => (1:ℝ)) hrel 0 (Finset.mem_univ 0)
  norm_num at hcontra

theorem vertex_integral_of_free_parity (S : System d r)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (x : Fin d → ℝ) (hx : x ∈ S.region.extremePoints ℝ)
    (hc : Fintype.card {j // S.Free x j} ≤ 3)
    (hp : ∃ c : ℤ, ∀ i, S.Active x i → ∃ z : ℤ, S.rhs x i=c+2*z) :
    ∀ j, ∃ z : ℤ, x j=z := by
  intro j
  by_cases hj : S.Free x j
  · have hpos : 1 ≤ Fintype.card {j // S.Free x j} :=
      Fintype.card_pos_iff.mpr ⟨⟨j,hj⟩⟩
    have hcard : Fintype.card {j // S.Free x j} ≤ 3 :=
      hc
    obtain ⟨row,col,hd,he⟩ := S.vertex_free_system x hx
    have hsign : ∀ i j, (S.A (row i) (col j) : ℝ)=1 ∨ (S.A (row i) (col j) : ℝ)= -1 := by
      intro i j
      rcases hs (row i) (col j) with h | h <;> simp [h]
    have hpar : SmallSignMatrices.SameParity
        (fun i => S.rhs x (row i)-S.fixedValue x (row i)) := by
      obtain ⟨c,hp⟩ := hp
      refine ⟨c-(∑ j : {j // ¬ S.Free x j}, ⌊x j⌋),fun i => ?_⟩
      obtain ⟨z,hz⟩ := hp (row i) (row i).property
      obtain ⟨w,hw⟩ := S.fixedValue_parity x hs (row i)
      refine ⟨z-w,?_⟩
      dsimp only
      rw [hz,hw]
      ring
    have hy := small_real_integral _ hpos hcard _ hsign hd
      (fun i => S.rhs x (row i)-S.fixedValue x (row i)) hpar (fun j => x (col j))
      (by ext i; exact he i)
    simpa using hy (col.symm ⟨j,hj⟩)
  · exact ⟨⌊x j⌋,S.outside_free_eq_floor x hx.1 j hj⟩


end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/RealHadamard.lean <==
import Hadamard.MarkedHadamard

namespace HadamardPaper.HadamardRealization
open SourceChart
open scoped BigOperators Pointwise Matrix

/-- The marked truncation expressed directly in the entries of a real matrix. -/
noncomputable def realPaper {d : ℕ} (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c}) (m n : ℤ) : Set (Fin d → ℝ) :=
  convexHull ℝ (Set.range (fun i => (m : ℝ) • (fun j => H i c*H i (e j)))) ∩
    {x | ∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n}

theorem real_marked_generic_normality {d : ℕ} (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (hd : 7 ≤ d) (m n : ℤ) (hn : 0 < n) (hm : 0 < m) (hnodd : Odd n) (hmodd : Odd m)
    (hbound : ((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-1 ≤ m) :
    Integral (realPaper H c e m n) n ∧ Normal (realPaper H c e m n) n := by
  obtain ⟨M,hM,rfl⟩ := real_hadamard_integer_encoding H hH
  have h := marked_generic_normality M hM c e hd m n hn hm hnodd hmodd hbound
  have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n=(markedRows M hM c e).paperPolytope m n := by
    simp [realPaper,Rows.paperPolytope,markedRows]
  rwa [he]

theorem theorem_4_6_source_range {d : ℕ} (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (hN : 8 ≤ d+1) (m n : ℤ)
    (hn : 0 < n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n < m) (_hmd : m < d*n)
    (hbound : ((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-1 ≤ m) :
    Integral (realPaper H c (finSuccAboveEquiv c) m n) n ∧
      Normal (realPaper H c (finSuccAboveEquiv c) m n) n :=
  real_marked_generic_normality H hH c _ (by omega) m n hn (by omega) hnodd hmodd hbound

theorem paper_is_literal_dilate {d : ℕ} (R : Rows d) (m n : ℤ) :
    R.paperPolytope m n =
      ((m : ℝ) • convexHull ℝ (Set.range (fun i j => (R.v i j : ℝ)))) ∩
        {x | ∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n} := by
  rw [Rows.paperPolytope, ← convexHull_smul, Set.smul_set_range]


end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/RealMinimumDimension.lean <==
import Hadamard.GeneralIntegrality

namespace HadamardPaper.HadamardRealization
open SourceChart
open scoped BigOperators Matrix

theorem isHadamard_int_cast {d : ℕ} (M : Matrix (Fin (d+1)) (Fin (d+1)) ℤ)
    (hM : M.IsHadamard) : (M.map (Int.castRingHom ℝ)).IsHadamard := by
  have hs (i j) := Unitary.mem_iff_eq_one_or_eq_neg_one.mp (hM.apply_mem i j)
  apply Matrix.IsHadamard.of_mul_conjTranspose
  · intro i j
    rcases hs i j with h | h <;> simp [h, Unitary.mem_iff]
  · ext i k
    have h := congrFun (congrFun hM.mul_conjTranspose i) k
    simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, star_trivial, Matrix.map_apply,
      Matrix.smul_apply, Matrix.one_apply, smul_eq_mul, Fintype.card_fin] at h ⊢
    have h' : ((∑ j, M i j*M k j : ℤ) : ℝ) = (((d+1 : ℕ) : ℤ)*(if i=k then 1 else 0) : ℤ) := by
      rw [h]
    push_cast at h' ⊢
    exact h'
  · exact isRegular_iff_ne_zero.mpr (by positivity)

theorem realPaper_full {d : ℕ} (R : Rows d) (m n : ℤ) :
    realPaper (R.full.map (Int.castRingHom ℝ)) 0 (finSuccAboveEquiv 0) m n =
      R.paperPolytope m n := by
  simp [realPaper, Rows.paperPolytope, Rows.full, finSuccAboveEquiv]

theorem real_minimum_nonintegral_dimension :
    IsLeast {d : ℕ | ∃ H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ, H.IsHadamard ∧
      ∃ c : Fin (d+1), ∃ e : Fin d ≃ {j : Fin (d+1) // j ≠ c}, ∃ m n : ℤ,
        0<n ∧ Odd n ∧ Odd m ∧ n<m ∧ m<(d : ℤ)*n ∧
        ¬ Integral (realPaper H c e m n) n} 11 := by
  constructor
  · refine ⟨paleyRows.full.map (Int.castRingHom ℝ),
      isHadamard_int_cast _ paleyRows.full_hadamard, 0, finSuccAboveEquiv 0, 5, 3,
      by norm_num, by decide, by decide, by norm_num, by norm_num, ?_⟩
    rw [realPaper_full]
    exact dimension_eleven_nonintegral
  · rintro d ⟨H, hH, c, e, m, n, hn, hno, hmo, hnm, hmd, hnot⟩
    obtain ⟨M, hM, rfl⟩ := real_hadamard_integer_encoding H hH
    apply minimum_dimension_lower_bound (markedRows M hM c e) m n hn hno hmo hnm hmd
    have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n =
        (markedRows M hM c e).paperPolytope m n := by
      simp [realPaper, Rows.paperPolytope, markedRows]
    rwa [he] at hnot


end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/RealSlabRounding.lean <==
import Hadamard.ParityRounding
import Mathlib.Tactic

namespace HadamardPaper.RealSlabRounding
open scoped BigOperators

def point {d : ℕ} (h : Fin d → ℤ) (i j : Fin d) (u v : ℝ) : Fin d → ℝ :=
  fun l => (h l : ℝ)+(if l=i then u else 0)+(if l=j then v else 0)

def first : Fin 4 → ℤ := ![0,1,0,1]
def second : Fin 4 → ℤ := ![0,0,1,1]
def rounded {d : ℕ} (h : Fin d → ℤ) (i j : Fin d) (p : Fin 4) : Fin d → ℤ :=
  fun l => h l+(if l=i then first p else 0)+(if l=j then second p else 0)

lemma row_value {d : ℕ} (a : Fin d → ℤ) (h : Fin d → ℤ) (i j : Fin d) (u v : ℝ) :
    (∑ l, (a l : ℝ)*point h i j u v l) =
    (∑ l, a l*h l : ℤ)+(a i : ℝ)*u+(a j : ℝ)*v := by
  simp [point, mul_add, Finset.sum_add_distrib, mul_ite]

lemma rounded_row {d : ℕ} (a h : Fin d → ℤ) (i j : Fin d) (p : Fin 4) :
    (∑ l, a l*rounded h i j p l) =
      (∑ l, a l*h l)+ParityRounding.cornerValue (a i) (a j) p := by
  simp only [rounded, mul_add, Finset.sum_add_distrib, mul_ite, mul_zero]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  fin_cases p <;> simp [first, second, ParityRounding.cornerValue]
  ring

lemma integer_half_bounds (L U h : ℤ)
    (hL : (L : ℝ) ≤ h+1/2) (hU : (h : ℝ)+1/2 ≤ U) : L ≤ h ∧ h+1 ≤ U := by
  have l : (2*L : ℤ) ≤ 2*h+1 := by exact_mod_cast (show (2:ℝ)*L ≤ 2*h+1 by linarith)
  have u : (2*h+1 : ℤ) ≤ 2*U := by exact_mod_cast (show (2:ℝ)*h+1 ≤ 2*U by linarith)
  omega

/-- The actual real-box rounding step, not merely a four-element combinatorial model.
The geometric assertion that an appropriate vertex has this form is separate. -/
theorem round_two_half_coordinates {d : ℕ} (h Lbox Ubox : Fin d → ℤ)
    (i j : Fin d) (hij : i ≠ j)
    (a : Fin 3 → Fin d → ℤ) (L U : Fin 3 → ℤ)
    (ha : ∀ r l, a r l=1 ∨ a r l= -1)
    (hwidth : ∀ r, L r < U r)
    (hbox : ∀ l, (Lbox l : ℝ) ≤ point h i j (1/2) (1/2) l ∧
      point h i j (1/2) (1/2) l ≤ Ubox l)
    (hslab : ∀ r, (L r : ℝ) ≤ ∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l ∧
      (∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l) ≤ U r) :
    ∃ p : Fin d → ℤ,
      (∀ l, Lbox l ≤ p l ∧ p l ≤ Ubox l) ∧
      (∀ r, L r ≤ ∑ l, a r l*p l ∧ (∑ l, a r l*p l) ≤ U r) ∧
      (∀ l, l ≠ i → l ≠ j → p l=h l) ∧
      |(p i : ℝ)-point h i j (1/2) (1/2) i|=1/2 ∧
      |(p j : ℝ)-point h i j (1/2) (1/2) j|=1/2 := by
  let c : Fin 3 → ℤ := fun r => ∑ l, a r l*h l
  have hc (r : Fin 3) : (∑ l, (a r l : ℝ)*point h i j (1/2) (1/2) l) =
      (c r : ℝ)+(a r i+a r j : ℤ)/2 := by
    rw [row_value]
    dsimp [c]
    push_cast
    ring
  have hlo (r : Fin 3) : 2*(L r-c r) ≤ a r i+a r j := by
    have hh := (hslab r).1
    rw [hc] at hh
    exact_mod_cast (show (2:ℝ)*((L r : ℝ)-c r) ≤ (a r i : ℝ)+a r j by push_cast at hh; linarith)
  have hhi (r : Fin 3) : a r i+a r j ≤ 2*(U r-c r) := by
    have hh := (hslab r).2
    rw [hc] at hh
    exact_mod_cast (show (a r i : ℝ)+a r j ≤ (2:ℝ)*((U r : ℝ)-c r) by push_cast at hh; linarith)
  obtain ⟨p, hp⟩ := ParityRounding.three_slab_rounding
    (fun r => a r i) (fun r => a r j) (fun r => L r-c r) (fun r => U r-c r)
    (fun r => ha r i) (fun r => ha r j) (fun r => by linarith [hwidth r]) hlo hhi
  refine ⟨rounded h i j p, ?_, ?_, ?_, ?_, ?_⟩
  · intro l
    by_cases li : l=i
    · subst l
      have hb := hbox i
      simp [point, hij] at hb
      have hh := integer_half_bounds (Lbox i) (Ubox i) (h i) (by simpa using hb.1) (by simpa using hb.2)
      fin_cases p <;> simp [rounded, first, hij] <;> omega
    · by_cases lj : l=j
      · subst l
        have hb := hbox j
        simp [point, Ne.symm hij] at hb
        have hh := integer_half_bounds (Lbox j) (Ubox j) (h j) (by simpa using hb.1) (by simpa using hb.2)
        fin_cases p <;> simp [rounded, second, Ne.symm hij] <;> omega
      · have hb := hbox l
        simp [point, li, lj] at hb
        simpa [rounded, li, lj] using hb
  · intro r
    rw [rounded_row]
    have hh := hp r
    dsimp [c] at hh
    constructor <;> linarith [hh.1,hh.2]
  · intro l li lj
    simp [rounded,li,lj]
  · fin_cases p <;> simp [rounded,point,first,hij] <;> norm_num
  · fin_cases p <;> simp [rounded,point,second,Ne.symm hij] <;> norm_num

end HadamardPaper.RealSlabRounding


==> anc/lean/Hadamard/SignBounds.lean <==
import Mathlib.Tactic

namespace HadamardPaper
open scoped BigOperators

/-- Coordinate inequality for four signs, used in Lemma 4.5. -/
lemma four_sign_coordinate (w : Fin 4 → ℝ) (hw : ∀ i, w i = 1 ∨ w i = -1) :
    2 * |∑ i, w i| ≤ (∑ i, w i)^2 := by
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero, add_zero]
  change 2 * |w 0 + (w 1 + (w 2 + w 3))| ≤ (w 0 + (w 1 + (w 2 + w 3)))^2
  rcases hw 0 with h0 | h0 <;> rcases hw 1 with h1 | h1 <;>
    rcases hw 2 with h2 | h2 <;> rcases hw 3 with h3 | h3 <;>
    norm_num [h0, h1, h2, h3]

/-- Coordinate inequality for five signs, used in Theorem 2.3. -/
lemma five_sign_coordinate (w : Fin 5 → ℝ) (hw : ∀ i, w i = 1 ∨ w i = -1) :
    4 * |∑ i, w i| ≤ (∑ i, w i)^2 + 3 := by
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero, add_zero]
  change 4 * |w 0 + (w 1 + (w 2 + (w 3 + w 4)))| ≤ (w 0 + (w 1 + (w 2 + (w 3 + w 4))))^2 + 3
  rcases hw 0 with h0 | h0 <;> rcases hw 1 with h1 | h1 <;>
    rcases hw 2 with h2 | h2 <;> rcases hw 3 with h3 | h3 <;>
    rcases hw 4 with h4 | h4 <;>
    norm_num [h0, h1, h2, h3, h4]

lemma sum_square_gram {ι κ : Type*} [Fintype ι] [Fintype κ] (v : κ → ι → ℝ) :
    (∑ j, (∑ i, v i j)^2) = ∑ i, ∑ k, ∑ j, v i j * v k j := by
  simp_rw [pow_two, Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.sum_comm]

/-- The full universal quartet bound of Lemma 4.5, for any finite coordinate type.
The Gram hypothesis is exactly that of four distinct truncated Hadamard rows. -/
theorem quartet_l1_bound {ι : Type*} [Fintype ι] (v : Fin 4 → ι → ℝ)
    (hsign : ∀ i j, v i j = 1 ∨ v i j = -1)
    (hgram : ∀ i k, (∑ j, v i j * v k j) =
      if i = k then (Fintype.card ι : ℝ) else -1) :
    (∑ j, |∑ i, v i j|) ≤ 2 * ((Fintype.card ι : ℝ)-3) := by
  have hs := sum_square_gram v
  have hg : (∑ i, ∑ k, ∑ j, v i j * v k j) =
      4 * (Fintype.card ι : ℝ) - 12 := by
    have hv (i k : Fin 4) :
        (if i=k then (Fintype.card ι : ℝ) else -1) =
        (if k=i then (Fintype.card ι : ℝ)+1 else 0)-1 := by
      by_cases h : i=k
      · simp [h]
      · simp [h, Ne.symm h]
    simp_rw [hgram, hv, Finset.sum_sub_distrib]
    simp
    ring
  rw [hg] at hs
  have hb := Finset.sum_le_sum (s := (Finset.univ : Finset ι))
    (fun j _ => four_sign_coordinate (fun i => v i j) (fun i => hsign i j))
  rw [← Finset.mul_sum] at hb
  linarith

/-- The five-active-facet L1 bound used in the universal integrality proof. -/
theorem five_row_l1_bound {ι : Type*} [Fintype ι] (v : Fin 5 → ι → ℝ)
    (hsign : ∀ i j, v i j = 1 ∨ v i j = -1)
    (hgram : ∀ i k, (∑ j, v i j * v k j) =
      if i = k then (Fintype.card ι : ℝ) else -1) :
    (∑ j, |∑ i, v i j|) ≤ 2 * (Fintype.card ι : ℝ)-5 := by
  have hs := sum_square_gram v
  have hg : (∑ i, ∑ k, ∑ j, v i j * v k j) =
      5 * (Fintype.card ι : ℝ) - 20 := by
    have hv (i k : Fin 5) :
        (if i=k then (Fintype.card ι : ℝ) else -1) =
        (if k=i then (Fintype.card ι : ℝ)+1 else 0)-1 := by
      by_cases h : i=k
      · simp [h]
      · simp [h, Ne.symm h]
    simp_rw [hgram, hv, Finset.sum_sub_distrib]
    simp
    ring
  rw [hg] at hs
  have hb := Finset.sum_le_sum (s := (Finset.univ : Finset ι))
    (fun j _ => five_sign_coordinate (fun i => v i j) (fun i => hsign i j))
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, ← Finset.mul_sum] at hb
  linarith

end HadamardPaper


==> anc/lean/Hadamard/SignedCoordinates.lean <==
import Hadamard.SourceChart

namespace HadamardPaper.SourceChart
open scoped BigOperators Pointwise
variable {d : ℕ}

noncomputable def signedEquiv (e : Fin d ≃ Fin d) (s : Fin d → ℤ)
    (hs : ∀ j,s j=1 ∨ s j= -1) : (Fin d → ℝ) ≃ₗ[ℝ] (Fin d → ℝ) where
  toFun x j := (s j : ℝ)*x (e j)
  invFun y j := (s (e.symm j) : ℝ)*y (e.symm j)
  left_inv := by
    intro x; ext j
    rcases hs (e.symm j) with h | h <;> simp [h]
  right_inv := by
    intro y; ext j
    rcases hs j with h | h <;> simp [h]
  map_add' := by intro x y; ext j; simp [mul_add]
  map_smul' := by intro c x; ext j; simp [mul_left_comm]

lemma signedEquiv_lattice (e : Fin d ≃ Fin d) (s : Fin d → ℤ)
    (hs : ∀ j,s j=1 ∨ s j= -1) (n : ℤ) (x : Fin d → ℝ)
    (hx : x∈sourceLattice n) : signedEquiv e s hs x∈sourceLattice n := by
  intro j
  obtain ⟨z,hz⟩ := hx (e j)
  rcases hs j with h | h
  · refine ⟨z,?_⟩; change (s j : ℝ)*x (e j)=_; rw [hz,h]; simp
  · refine ⟨-n-z,?_⟩
    change (s j : ℝ)*x (e j)=_
    rw [hz,h]
    push_cast
    ring

lemma signedEquiv_symm_lattice (e : Fin d ≃ Fin d) (s : Fin d → ℤ)
    (hs : ∀ j,s j=1 ∨ s j= -1) (n : ℤ) (x : Fin d → ℝ)
    (hx : x∈sourceLattice n) : (signedEquiv e s hs).symm x∈sourceLattice n := by
  intro j
  obtain ⟨z,hz⟩ := hx (e.symm j)
  rcases hs (e.symm j) with h | h
  · refine ⟨z,?_⟩; change (s (e.symm j) : ℝ)*x (e.symm j)=_; rw [hz,h]; simp
  · refine ⟨-n-z,?_⟩
    change (s (e.symm j) : ℝ)*x (e.symm j)=_
    rw [hz,h]
    push_cast
    ring

lemma integral_linear_image (P : Set (Fin d → ℝ)) (n : ℤ)
    (E : (Fin d → ℝ) ≃ₗ[ℝ] (Fin d → ℝ))
    (hE : ∀ x∈sourceLattice n,E x∈sourceLattice n) (hP : Integral P n) :
    Integral (E '' P) n := by
  obtain ⟨S,hfin,hlat,hull⟩ := hP
  refine ⟨E '' S,hfin.image _,?_,?_⟩
  · rintro y ⟨x,hx,rfl⟩; exact hE x (hlat hx)
  · change convexHull ℝ (E.toLinearMap '' S)=E '' P
    rw [← E.toLinearMap.image_convexHull,hull]
    rfl

lemma normal_linear_image (P : Set (Fin d → ℝ)) (n : ℤ)
    (E : (Fin d → ℝ) ≃ₗ[ℝ] (Fin d → ℝ))
    (hE : ∀ c : ℤ,∀ x∈sourceLattice c,E x∈sourceLattice c)
    (hiE : ∀ c : ℤ,∀ x∈sourceLattice c,E.symm x∈sourceLattice c)
    (hP : Normal P n) : Normal (E '' P) n := by
  intro k hk X hX hlat
  obtain ⟨y,⟨z,hz,rfl⟩,he⟩ := hX
  have hx : E.symm X∈(k : ℝ) • P := by
    refine ⟨z,hz,?_⟩
    rw [← he,map_smul]
    simp
  obtain ⟨p,hp,hsum⟩ := hP k hk (E.symm X) hx (hiE _ X hlat)
  refine ⟨fun i => E (p i),fun i => ⟨⟨p i,(hp i).1,rfl⟩,hE n (p i) (hp i).2⟩,?_⟩
  rw [← map_sum,hsum]
  simp

lemma signed_integral_normal_iff (P : Set (Fin d → ℝ)) (n : ℤ)
    (e : Fin d ≃ Fin d) (s : Fin d → ℤ) (hs : ∀ j,s j=1 ∨ s j= -1) :
    (Integral (signedEquiv e s hs '' P) n ∧ Normal (signedEquiv e s hs '' P) n) ↔
      Integral P n ∧ Normal P n := by
  let E := signedEquiv e s hs
  constructor
  · intro h
    have he : E.symm '' (E '' P)=P := by ext; simp
    have hi := integral_linear_image (E '' P) n E.symm (signedEquiv_symm_lattice e s hs n) h.1
    have hn := normal_linear_image (E '' P) n E.symm (signedEquiv_symm_lattice e s hs)
      (by simpa using signedEquiv_lattice e s hs) h.2
    simpa only [he] using And.intro hi hn
  · intro h
    exact ⟨integral_linear_image P n E (signedEquiv_lattice e s hs n) h.1,
      normal_linear_image P n E (signedEquiv_lattice e s hs) (signedEquiv_symm_lattice e s hs) h.2⟩

end HadamardPaper.SourceChart


==> anc/lean/Hadamard/SignedRealization.lean <==
import Hadamard.MarkedHadamard

namespace HadamardPaper.HadamardRealization
open SourceChart SlabGeometry
open scoped BigOperators Pointwise
variable {d : ℕ}

lemma signed_truncation_image (R T : Rows d)
    (p : Fin (d+1) ≃ Fin (d+1)) (e : Fin d ≃ Fin d) (s : Fin d → ℤ)
    (hs : ∀ j,s j=1 ∨ s j= -1) (hV : ∀ i j,T.v i j=s j*R.v (p i) (e j)) (m n : ℤ) :
    signedEquiv e s hs '' truncation R.v m n=truncation T.v m n := by
  let E := signedEquiv e s hs
  have hmem (x : Fin d → ℝ) : E x∈truncation T.v m n ↔ x∈truncation R.v m n := by
    have hbox (j : Fin d) : (-(n : ℝ) ≤ E x j ∧ E x j ≤ n) ↔
        (-(n : ℝ) ≤ x (e j) ∧ x (e j) ≤ n) := by
      change (-(n : ℝ) ≤ (s j : ℝ)*x (e j) ∧ (s j : ℝ)*x (e j) ≤ n) ↔ _
      rcases hs j with h | h
      · simp [h]
      · simp only [h,Int.cast_neg,Int.cast_one,neg_one_mul]
        constructor <;> intro h <;> constructor <;> linarith [h.1,h.2]
    have hdot (i : Fin (d+1)) : dotMap (T.v i) (E x)=dotMap (R.v (p i)) x := by
      simp only [dotMap_apply,hV,Int.cast_mul]
      have ht (j) : (s j : ℝ)*(R.v (p i) (e j) : ℝ)*E x j=(R.v (p i) (e j) : ℝ)*x (e j) := by
        change (s j : ℝ)*(R.v (p i) (e j) : ℝ)*((s j : ℝ)*x (e j))=_
        rcases hs j with h | h <;> simp [h]
      simp_rw [ht]
      exact e.sum_comp (fun j => (R.v (p i) j : ℝ)*x j)
    simp only [truncation,Set.mem_ofPred_eq,hbox,hdot]
    constructor
    · rintro ⟨hb,hr⟩
      exact ⟨fun j => by simpa using hb (e.symm j),fun i => by simpa using hr (p.symm i)⟩
    · rintro ⟨hb,hr⟩
      exact ⟨fun j => hb (e j),fun i => hr (p i)⟩
  ext y
  constructor
  · rintro ⟨x,hx,rfl⟩; exact (hmem x).mpr hx
  · intro hy
    refine ⟨E.symm y,?_,E.apply_symm_apply y⟩
    apply (hmem _).mp
    simpa using hy

lemma signed_paper_image (R T : Rows d)
    (p : Fin (d+1) ≃ Fin (d+1)) (e : Fin d ≃ Fin d) (s : Fin d → ℤ)
    (hs : ∀ j,s j=1 ∨ s j= -1) (hV : ∀ i j,T.v i j=s j*R.v (p i) (e j))
    (m n : ℤ) (hm : 0<m) :
    signedEquiv e s hs '' R.paperPolytope m n=T.paperPolytope m n := by
  rw [R.paper_eq_truncation m n hm,T.paper_eq_truncation m n hm]
  exact signed_truncation_image R T p e s hs hV m n

lemma extreme_linear_image (E : (Fin d → ℝ) ≃ₗ[ℝ] (Fin d → ℝ))
    (P : Set (Fin d → ℝ)) (x : Fin d → ℝ) (hx : x∈P.extremePoints ℝ) :
    E x∈(E '' P).extremePoints ℝ := by
  refine ⟨⟨x,hx.1,rfl⟩,?_⟩
  rintro y ⟨u,hu,rfl⟩ z ⟨v,hv,rfl⟩ hseg
  obtain ⟨a,b,ha,hb,hab,he⟩ := hseg
  have hback : a • u+b • v=x := by
    apply E.injective
    simpa only [map_add,map_smul] using he
  have hux := hx.2 hu hv ⟨a,b,ha,hb,hab,hback⟩
  rw [hux]

lemma extreme_not_integral (P : Set (Fin d → ℝ)) (n : ℤ) (x : Fin d → ℝ)
    (hx : x∈P.extremePoints ℝ) (hlat : x∉sourceLattice n) : ¬ Integral P n := by
  rintro ⟨S,_,hS,he⟩
  rw [← he] at hx
  exact hlat (hS (extremePoints_convexHull_subset hx))

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SlabGeometry.lean <==
import Hadamard.PolyhedralGeometry
import Hadamard.SmallSignMatrices
import Hadamard.RealSlabRounding

namespace HadamardPaper.SlabGeometry
open Set
open scoped BigOperators Matrix Classical

noncomputable def dotMap {d : ℕ} (a : Fin d → ℤ) : (Fin d → ℝ) →L[ℝ] ℝ :=
  ∑ j, (a j : ℝ) • ContinuousLinearMap.proj j

@[simp] theorem dotMap_apply {d : ℕ} (a : Fin d → ℤ) (x : Fin d → ℝ) :
    dotMap a x=∑ j, (a j : ℝ)*x j := by
  simp [dotMap]

structure System (d r : ℕ) where
  lower : Fin d → ℤ
  upper : Fin d → ℤ
  A : Fin r → Fin d → ℤ
  lo : Fin r → ℤ
  hi : Fin r → ℤ

variable {d r : ℕ}

abbrev Constraint (d r : ℕ) := Fin d ⊕ Fin d ⊕ Fin r ⊕ Fin r

noncomputable def System.normal (S : System d r) : Constraint d r → (Fin d → ℝ) →L[ℝ] ℝ
  | .inl j => ContinuousLinearMap.proj j
  | .inr (.inl j) => -ContinuousLinearMap.proj j
  | .inr (.inr (.inl i)) => dotMap (S.A i)
  | .inr (.inr (.inr i)) => -dotMap (S.A i)

def System.bound (S : System d r) : Constraint d r → ℝ
  | .inl j => S.upper j
  | .inr (.inl j) => -(S.lower j : ℝ)
  | .inr (.inr (.inl i)) => S.hi i
  | .inr (.inr (.inr i)) => -(S.lo i : ℝ)

def System.region (S : System d r) : Set (Fin d → ℝ) :=
  {x | ∀ i, S.normal i x ≤ S.bound i}

theorem System.mem_region (S : System d r) (x : Fin d → ℝ) :
    x ∈ S.region ↔
      (∀ j, (S.lower j : ℝ) ≤ x j ∧ x j ≤ S.upper j) ∧
      (∀ i, (S.lo i : ℝ) ≤ dotMap (S.A i) x ∧ dotMap (S.A i) x ≤ S.hi i) := by
  simp only [System.region, Set.mem_ofPred_eq, Sum.forall, System.normal, System.bound,
    ContinuousLinearMap.proj_apply, neg_apply, neg_le_neg_iff]
  aesop

theorem System.isClosed_region (S : System d r) : IsClosed S.region := by
  have he : S.region=⋂ i, {x | S.normal i x ≤ S.bound i} := by ext; simp [System.region]
  rw [he]
  exact isClosed_iInter (fun i => isClosed_le (S.normal i).continuous continuous_const)

theorem System.isCompact_region (S : System d r) : IsCompact S.region := by
  apply (isCompact_Icc : IsCompact (Set.Icc (fun j => (S.lower j : ℝ))
    (fun j => (S.upper j : ℝ)))).of_isClosed_subset S.isClosed_region
  intro x hx
  have hb := (S.mem_region x).mp hx
  exact ⟨fun j => (hb.1 j).1,fun j => (hb.1 j).2⟩

theorem System.exists_optimal_vertex (S : System d r) (hne : S.region.Nonempty)
    (f : (Fin d → ℝ) →L[ℝ] ℝ) :
    ∃ v ∈ S.region.extremePoints ℝ, ∀ x ∈ S.region, f v ≤ f x :=
  PolyhedralGeometry.exists_minimizing_extreme S.region S.isCompact_region hne f

def System.Free (S : System d r) (x : Fin d → ℝ) (j : Fin d) : Prop :=
  (S.lower j : ℝ)<x j ∧ x j<S.upper j

def System.Active (S : System d r) (x : Fin d → ℝ) (i : Fin r) : Prop :=
  dotMap (S.A i) x=S.lo i ∨ dotMap (S.A i) x=S.hi i

noncomputable def System.extend (S : System d r) (x : Fin d → ℝ)
    (v : {j // S.Free x j} → ℝ) : Fin d → ℝ :=
  fun j => if h : S.Free x j then v ⟨j,h⟩ else 0

theorem System.dot_extend (S : System d r) (x : Fin d → ℝ)
    (v : {j // S.Free x j} → ℝ) (i : Fin r) :
    dotMap (S.A i) (S.extend x v) = ∑ j : {j // S.Free x j}, (S.A i j : ℝ)*v j := by
  classical
  rw [dotMap_apply, ← Fintype.sum_subtype_add_sum_subtype (S.Free x)]
  have hp : (∑ j : {j // S.Free x j}, (S.A i j : ℝ)*S.extend x v j) =
      ∑ j : {j // S.Free x j}, (S.A i j : ℝ)*v j := by
    apply Finset.sum_congr rfl
    intro j _
    simp [System.extend, j.property]
  have hn : (∑ j : {j // ¬ S.Free x j}, (S.A i j : ℝ)*S.extend x v j) = 0 := by
    apply Finset.sum_eq_zero
    intro j _
    simp [System.extend,j.property]
  rw [hp,hn,add_zero]

/-- The free-coordinate restriction of the active rows has trivial kernel. -/
theorem System.free_kernel_zero (S : System d r) (x : Fin d → ℝ)
    (hx : x ∈ S.region.extremePoints ℝ) (v : {j // S.Free x j} → ℝ)
    (hv : ∀ i, S.Active x i → ∑ j : {j // S.Free x j}, (S.A i j : ℝ)*v j=0) : v=0 := by
  classical
  have hdir : S.extend x v=0 := by
    apply PolyhedralGeometry.active_kernel_zero S.normal S.bound x hx
    intro c hc
    rcases c with j | j | i | i
    · have hj : x j=(S.upper j : ℝ) := hc
      have hn : ¬ S.Free x j := by simp [System.Free, hj]
      simp [System.normal, System.extend, hn]
    · have hj : x j=(S.lower j : ℝ) := by simpa [System.normal,System.bound] using hc
      have hn : ¬ S.Free x j := by simp [System.Free, hj]
      simp [System.normal, System.extend, hn]
    · have hi : S.Active x i := Or.inr hc
      simpa [System.normal,S.dot_extend] using hv i hi
    · have hi : S.Active x i := Or.inl (by simpa [System.normal,System.bound] using hc)
      simp only [System.normal, neg_apply, neg_eq_zero]
      rw [S.dot_extend]
      exact hv i hi
  ext j
  have h := congrFun hdir j
  simpa [System.extend,j.property] using h

/-- The number of free coordinates at a vertex is bounded by the active row count. -/
theorem System.free_card_le_active (S : System d r) (x : Fin d → ℝ)
    (hx : x ∈ S.region.extremePoints ℝ) :
    Fintype.card {j // S.Free x j} ≤ Fintype.card {i // S.Active x i} := by
  classical
  let M : Matrix {i // S.Active x i} {j // S.Free x j} ℝ := fun i j => S.A i j
  have hk : ∀ v, M *ᵥ v=0 → v=0 := by
    intro v hv
    apply S.free_kernel_zero x hx v
    intro i hi
    exact congrFun hv ⟨i,hi⟩
  have hinj : Function.Injective M.mulVecLin :=
    LinearMap.ker_eq_bot.mp (LinearMap.ker_eq_bot'.mpr hk)
  simpa [Module.finrank_fintype_fun_eq_card] using
    LinearMap.finrank_le_finrank_of_injective hinj

theorem System.outside_free_eq_floor (S : System d r) (x : Fin d → ℝ)
    (hx : x ∈ S.region) (j : Fin d) (hj : ¬ S.Free x j) :
    x j=(⌊x j⌋ : ℤ) := by
  have hb := ((S.mem_region x).mp hx).1 j
  have h : x j=(S.lower j : ℝ) ∨ x j=(S.upper j : ℝ) := by
    dsimp [System.Free] at hj
    push Not at hj
    by_cases he : x j=(S.lower j : ℝ)
    · exact Or.inl he
    · exact Or.inr (le_antisymm hb.2 (hj (lt_of_le_of_ne hb.1 (Ne.symm he))))
  rcases h with h | h <;> rw [h] <;> simp

noncomputable def System.rhs (S : System d r) (x : Fin d → ℝ) (i : Fin r) : ℤ :=
  if dotMap (S.A i) x=(S.lo i : ℝ) then S.lo i else S.hi i

noncomputable def System.fixedValue (S : System d r) (x : Fin d → ℝ) (i : Fin r) : ℤ :=
  ∑ j : {j // ¬ S.Free x j}, S.A i j*⌊x j⌋

theorem System.active_value (S : System d r) (x : Fin d → ℝ) (i : Fin r)
    (hi : S.Active x i) : dotMap (S.A i) x=(S.rhs x i : ℝ) := by
  rcases hi with h | h
  · simp [System.rhs,h]
  · unfold System.rhs
    split_ifs with he
    · exact he
    · exact h

theorem System.active_free_equation (S : System d r) (x : Fin d → ℝ)
    (hx : x ∈ S.region) (i : Fin r) (hi : S.Active x i) :
    (∑ j : {j // S.Free x j}, (S.A i j : ℝ)*x j) =
      ((S.rhs x i-S.fixedValue x i : ℤ) : ℝ) := by
  have h := S.active_value x i hi
  rw [dotMap_apply, ← Fintype.sum_subtype_add_sum_subtype (S.Free x)] at h
  have hf : (∑ j : {j // ¬ S.Free x j}, (S.A i j : ℝ)*x j) =
      (S.fixedValue x i : ℝ) := by
    simp only [System.fixedValue, Int.cast_sum, Int.cast_mul]
    apply Finset.sum_congr rfl
    intro j _
    rw [S.outside_free_eq_floor x hx j j.property]
    simp
  rw [hf] at h
  push_cast
  linarith

/-- A vertex yields an actual invertible active sign subsystem with integer RHS. -/
theorem System.vertex_free_system (S : System d r) (x : Fin d → ℝ)
    (hx : x ∈ S.region.extremePoints ℝ) :
    ∃ (row : Fin (Fintype.card {j // S.Free x j}) → {i // S.Active x i})
      (col : Fin (Fintype.card {j // S.Free x j}) ≃ {j // S.Free x j}),
      (Matrix.of (fun i j => (S.A (row i) (col j) : ℝ))).det ≠ 0 ∧
      (∀ i, (∑ j, (S.A (row i) (col j) : ℝ)*x (col j)) =
        ((S.rhs x (row i)-S.fixedValue x (row i) : ℤ) : ℝ)) := by
  classical
  let M : Matrix {i // S.Active x i} {j // S.Free x j} ℝ := fun i j => S.A i j
  have hk : ∀ v, M *ᵥ v=0 → v=0 := by
    intro v hv
    apply S.free_kernel_zero x hx v
    intro i hi
    exact congrFun hv ⟨i,hi⟩
  obtain ⟨row,col,hd⟩ := PolyhedralGeometry.exists_invertible_rows M hk
  refine ⟨row,col,hd,fun i => ?_⟩
  rw [Fintype.sum_equiv col _ (fun j => (S.A (row i) j : ℝ)*x j) (fun _ => rfl)]
  exact S.active_free_equation x hx.1 (row i) (row i).property

theorem small_real_half_integral (k : ℕ) (hk : 1 ≤ k) (hk3 : k ≤ 3)
    (M : Matrix (Fin k) (Fin k) ℝ) (hs : ∀ i j, M i j=1 ∨ M i j= -1)
    (hd : M.det ≠ 0) (q : Fin k → ℤ) (y : Fin k → ℝ)
    (hy : M *ᵥ y=fun i => (q i : ℝ)) : ∀ i, ∃ z : ℤ, 2*y i=z := by
  obtain ⟨b,rfl⟩ := SmallSignMatrices.represent_sign_matrix M hs
  have hi : (SmallSignMatrices.intMatrix b).det ≠ 0 := by
    rw [SmallSignMatrices.cast_det] at hd
    exact_mod_cast hd
  interval_cases k
  · exact SmallSignMatrices.half_integral_solution (0 : Fin 3) b hi q y hy
  · exact SmallSignMatrices.half_integral_solution (1 : Fin 3) b hi q y hy
  · exact SmallSignMatrices.half_integral_solution (2 : Fin 3) b hi q y hy

/-- Half-integrality follows for every actual vertex, not a supplied model vertex. -/
theorem System.vertex_half_integral (S : System d r) (hr : r ≤ 3)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (x : Fin d → ℝ) (hx : x ∈ S.region.extremePoints ℝ) :
    ∀ j, ∃ z : ℤ, 2*x j=z := by
  classical
  intro j
  by_cases hj : S.Free x j
  · have hpos : 1 ≤ Fintype.card {j // S.Free x j} := by
      exact Fintype.card_pos_iff.mpr ⟨⟨j,hj⟩⟩
    have hcard : Fintype.card {j // S.Free x j} ≤ 3 := by
      have h := S.free_card_le_active x hx
      have h' := Fintype.card_subtype_le (S.Active x)
      simp only [Fintype.card_fin] at *
      omega
    obtain ⟨row,col,hd,he⟩ := S.vertex_free_system x hx
    have hsign : ∀ i j, (S.A (row i) (col j) : ℝ)=1 ∨ (S.A (row i) (col j) : ℝ)= -1 := by
      intro i j
      rcases hs (row i) (col j) with h | h <;> simp [h]
    have hy := small_real_half_integral _ hpos hcard _ hsign hd
      (fun i => S.rhs x (row i)-S.fixedValue x (row i)) (fun j => x (col j))
      (by ext i; exact he i)
    simpa using hy (col.symm ⟨j,hj⟩)
  · refine ⟨2*⌊x j⌋,?_⟩
    rw [S.outside_free_eq_floor x hx.1 j hj]
    simp

end HadamardPaper.SlabGeometry


==> anc/lean/Hadamard/SlabIntegrality.lean <==
import Hadamard.SlabGeometry

namespace HadamardPaper.SlabGeometry
open scoped BigOperators Matrix Classical
variable {d r : ℕ}

lemma small_real_integral (k : ℕ) (hk : 1 ≤ k) (hk3 : k ≤ 3)
    (M : Matrix (Fin k) (Fin k) ℝ) (hs : ∀ i j, M i j=1 ∨ M i j= -1)
    (hd : M.det ≠ 0) (q : Fin k → ℤ) (hq : SmallSignMatrices.SameParity q)
    (y : Fin k → ℝ) (hy : M *ᵥ y=fun i => (q i : ℝ)) : ∀ i, ∃ z : ℤ, y i=z := by
  interval_cases k
  · exact SmallSignMatrices.small_sign_integral_solution (0 : Fin 3) M hs hd q hq y hy
  · exact SmallSignMatrices.small_sign_integral_solution (1 : Fin 3) M hs hd q hq y hy
  · exact SmallSignMatrices.small_sign_integral_solution (2 : Fin 3) M hs hd q hq y hy

theorem System.fixedValue_parity (S : System d r) (x : Fin d → ℝ)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1) (i : Fin r) :
    ∃ z : ℤ, S.fixedValue x i=(∑ j : {j // ¬ S.Free x j}, ⌊x j⌋)+2*z := by
  have he : Even (S.fixedValue x i-(∑ j : {j // ¬ S.Free x j}, ⌊x j⌋)) := by
    rw [System.fixedValue, ← Finset.sum_sub_distrib]
    apply Finset.even_sum
    intro j _
    rcases hs i j with h | h
    · simp [h]
    · use -⌊x j⌋
      simp [h,sub_eq_add_neg]
  obtain ⟨z,hz⟩ := he
  exact ⟨z,by omega⟩

/-- Any vertex with at most three active signed rows and common-parity active
RHS is integral. This also applies when the full system has many inactive rows. -/
theorem System.vertex_integral_of_active_parity (S : System d r)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (x : Fin d → ℝ) (hx : x ∈ S.region.extremePoints ℝ)
    (hc : Fintype.card {i // S.Active x i} ≤ 3)
    (hp : ∃ c : ℤ, ∀ i, S.Active x i → ∃ z : ℤ, S.rhs x i=c+2*z) :
    ∀ j, ∃ z : ℤ, x j=z := by
  intro j
  by_cases hj : S.Free x j
  · have hpos : 1 ≤ Fintype.card {j // S.Free x j} :=
      Fintype.card_pos_iff.mpr ⟨⟨j,hj⟩⟩
    have hcard : Fintype.card {j // S.Free x j} ≤ 3 :=
      (S.free_card_le_active x hx).trans hc
    obtain ⟨row,col,hd,he⟩ := S.vertex_free_system x hx
    have hsign : ∀ i j, (S.A (row i) (col j) : ℝ)=1 ∨ (S.A (row i) (col j) : ℝ)= -1 := by
      intro i j
      rcases hs (row i) (col j) with h | h <;> simp [h]
    have hpar : SmallSignMatrices.SameParity
        (fun i => S.rhs x (row i)-S.fixedValue x (row i)) := by
      obtain ⟨c,hp⟩ := hp
      refine ⟨c-(∑ j : {j // ¬ S.Free x j}, ⌊x j⌋),fun i => ?_⟩
      obtain ⟨z,hz⟩ := hp (row i) (row i).property
      obtain ⟨w,hw⟩ := S.fixedValue_parity x hs (row i)
      refine ⟨z-w,?_⟩
      dsimp only
      rw [hz,hw]
      ring
    have hy := small_real_integral _ hpos hcard _ hsign hd
      (fun i => S.rhs x (row i)-S.fixedValue x (row i)) hpar (fun j => x (col j))
      (by ext i; exact he i)
    simpa using hy (col.symm ⟨j,hj⟩)
  · exact ⟨⌊x j⌋,S.outside_free_eq_floor x hx.1 j hj⟩

/-- The equal endpoint-parity clause of Lemma 4.2, for actual vertices. -/
theorem System.vertex_integral_common_endpoints (S : System d r) (hr : r ≤ 3)
    (hs : ∀ i j, S.A i j=1 ∨ S.A i j= -1)
    (hp : ∃ c : ℤ, ∀ i, (∃ z : ℤ, S.lo i=c+2*z) ∧ (∃ z : ℤ, S.hi i=c+2*z))
    (x : Fin d → ℝ) (hx : x ∈ S.region.extremePoints ℝ) :
    ∀ j, ∃ z : ℤ, x j=z := by
  apply S.vertex_integral_of_active_parity hs x hx
  · exact (Fintype.card_subtype_le (S.Active x)).trans (by simpa using hr)
  · obtain ⟨c,hc⟩ := hp
    refine ⟨c,fun i _ => ?_⟩
    unfold System.rhs
    split_ifs
    · exact (hc i).1
    · exact (hc i).2

end HadamardPaper.SlabGeometry


==> anc/lean/Hadamard/SmallSignMatrices.lean <==
import Mathlib.LinearAlgebra.Matrix.Adjugate
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Tactic

set_option maxHeartbeats 16000000
set_option maxRecDepth 20000

namespace HadamardPaper.SmallSignMatrices
open scoped BigOperators Matrix

def sign (b : Bool) : ℤ := if b then 1 else -1

def intMatrix {k : ℕ} (b : Fin k → Fin k → Bool) : Matrix (Fin k) (Fin k) ℤ :=
  fun i j => sign (b i j)

def twiceInverse {k : ℕ} (M : Matrix (Fin k) (Fin k) ℤ) : Matrix (Fin k) (Fin k) ℤ :=
  fun i j => (2 * M.adjugate i j) / M.det

/-- Complete finite certificate over all 512 order-three sign matrices.
Reduction is checked by Lean's kernel, with no native evaluator axiom. -/
theorem order_three_certificate : ∀ b : Fin 3 → Fin 3 → Bool,
    let M := intMatrix b
    M.det ≠ 0 →
      twiceInverse M * M = (2 : ℤ) • (1 : Matrix (Fin 3) (Fin 3) ℤ) ∧
      ∀ i : Fin 3, ∃ j k : Fin 3, j ≠ k ∧
        ∃ s t : Bool, ∀ l : Fin 3,
          twiceInverse M i l = (if l=j then sign s else 0) + (if l=k then sign t else 0) := by
  decide +kernel



/-- All orders one, two and three, with an even row sum in the doubled inverse. -/
theorem small_certificate : ∀ k : Fin 3, ∀ b : Fin (k.val+1) → Fin (k.val+1) → Bool,
    let M := intMatrix b
    M.det ≠ 0 → twiceInverse M * M =
      (2 : ℤ) • (1 : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℤ) ∧
      ∀ i, Even (∑ j, twiceInverse M i j) := by
  decide +kernel

def SameParity {ι : Type*} (q : ι → ℤ) : Prop :=
  ∃ c : ℤ, ∀ i, ∃ z : ℤ, q i = c+2*z

lemma even_weighted_sum {ι : Type*} [Fintype ι] (w q : ι → ℤ)
    (hw : Even (∑ i, w i)) (hq : SameParity q) : Even (∑ i, w i*q i) := by
  classical
  obtain ⟨c, hc⟩ := hq
  choose z hz using hc
  obtain ⟨b, hb⟩ := hw
  use c*b+∑ i, w i*z i
  simp_rw [hz, mul_add, Finset.sum_add_distrib]
  rw [← Finset.sum_mul]
  have h : (∑ i, w i*(2*z i)) = 2*∑ i, w i*z i := by
    simp [Finset.mul_sum, mul_left_comm]
  rw [h, hb]
  ring

lemma cast_certificate {k : ℕ} (B M : Matrix (Fin k) (Fin k) ℤ)
    (h : B*M=(2:ℤ) • 1) :
    (B.map (Int.castRingHom ℝ)) * (M.map (Int.castRingHom ℝ)) =
      (2:ℝ) • (1 : Matrix (Fin k) (Fin k) ℝ) := by
  ext i j
  have hh := congrFun (congrFun h i) j
  simp only [Matrix.mul_apply, Matrix.smul_apply, Matrix.one_apply, smul_eq_mul] at hh
  simp only [Matrix.mul_apply, Matrix.map_apply, Matrix.smul_apply, Matrix.one_apply, smul_eq_mul]
  change (∑ l, (B i l : ℝ) * (M l j : ℝ)) = 2 * (if i=j then 1 else 0)
  exact_mod_cast hh

/-- For arbitrary real solutions of an order <=3 integer sign system, twice each
coordinate is an integer. This is a universal statement about the real solution,
not an enumeration of right-hand sides. -/
theorem half_integral_solution (k : Fin 3)
    (b : Fin (k.val+1) → Fin (k.val+1) → Bool)
    (hdet : (intMatrix b).det ≠ 0) (q : Fin (k.val+1) → ℤ)
    (x : Fin (k.val+1) → ℝ)
    (hx : (intMatrix b).map (Int.castRingHom ℝ) *ᵥ x = fun i => (q i : ℝ)) :
    ∀ i, ∃ z : ℤ, 2*x i = z := by
  have hc := (small_certificate k b hdet).1
  have hr := cast_certificate (twiceInverse (intMatrix b)) (intMatrix b) hc
  have hv : (twiceInverse (intMatrix b)).map (Int.castRingHom ℝ) *ᵥ
      (fun i => (q i : ℝ)) = (2:ℝ) • x := by
    rw [← hx, Matrix.mulVec_mulVec, hr, Matrix.smul_mulVec, Matrix.one_mulVec]
  intro i
  use ∑ j, twiceInverse (intMatrix b) i j*q j
  have hi := congrFun hv i
  simpa [Matrix.mulVec, dotProduct] using hi.symm

/-- Common-parity right-hand sides give integer real solutions. -/
theorem integral_solution (k : Fin 3)
    (b : Fin (k.val+1) → Fin (k.val+1) → Bool)
    (hdet : (intMatrix b).det ≠ 0) (q : Fin (k.val+1) → ℤ)
    (hq : SameParity q) (x : Fin (k.val+1) → ℝ)
    (hx : (intMatrix b).map (Int.castRingHom ℝ) *ᵥ x = fun i => (q i : ℝ)) :
    ∀ i, ∃ z : ℤ, x i = z := by
  have hc := small_certificate k b hdet
  have hr := cast_certificate (twiceInverse (intMatrix b)) (intMatrix b) hc.1
  have hv : (twiceInverse (intMatrix b)).map (Int.castRingHom ℝ) *ᵥ
      (fun i => (q i : ℝ)) = (2:ℝ) • x := by
    rw [← hx, Matrix.mulVec_mulVec, hr, Matrix.smul_mulVec, Matrix.one_mulVec]
  intro i
  obtain ⟨z, hz⟩ := even_weighted_sum (fun j => twiceInverse (intMatrix b) i j) q (hc.2 i) hq
  use z
  have hi := congrFun hv i
  have hsum : ((∑ j, twiceInverse (intMatrix b) i j*q j : ℤ) : ℝ) = 2*x i := by
    simpa [Matrix.mulVec, dotProduct] using hi
  have hzR : ((∑ j, twiceInverse (intMatrix b) i j*q j : ℤ) : ℝ) = z+z := by exact_mod_cast hz
  linarith



lemma represent_sign_matrix {k : ℕ} (M : Matrix (Fin k) (Fin k) ℝ)
    (hs : ∀ i j, M i j=1 ∨ M i j= -1) :
    ∃ b : Fin k → Fin k → Bool, M=(intMatrix b).map (Int.castRingHom ℝ) := by
  classical
  refine ⟨fun i j => decide (M i j=1), ?_⟩
  ext i j
  rcases hs i j with h | h <;> simp [intMatrix, sign, h]

lemma cast_det {k : ℕ} (M : Matrix (Fin k) (Fin k) ℤ) :
    (M.map (Int.castRingHom ℝ)).det = (M.det : ℝ) := by
  exact ((Int.castRingHom ℝ).map_det M).symm

lemma twice_inverse_real (k : Fin 3)
    (b : Fin (k.val+1) → Fin (k.val+1) → Bool)
    (hd : (intMatrix b).det ≠ 0) :
    (twiceInverse (intMatrix b)).map (Int.castRingHom ℝ) =
      (2:ℝ) • ((intMatrix b).map (Int.castRingHom ℝ))⁻¹ := by
  have hc := cast_certificate _ _ (small_certificate k b hd).1
  have hunit : IsUnit ((intMatrix b).map (Int.castRingHom ℝ)).det := by
    rw [isUnit_iff_ne_zero, cast_det]
    exact_mod_cast hd
  calc
    _ = (twiceInverse (intMatrix b)).map (Int.castRingHom ℝ) *
        (intMatrix b).map (Int.castRingHom ℝ) *
        ((intMatrix b).map (Int.castRingHom ℝ))⁻¹ :=
      (Matrix.mul_nonsing_inv_cancel_right _ _ hunit).symm
    _ = _ := by rw [hc, Matrix.smul_mul, one_mul]

/-- The half-integral inverse assertion in Lemma 4.1, for arbitrary real sign matrices. -/
theorem small_inverse_half_integral (k : Fin 3)
    (M : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℝ)
    (hs : ∀ i j, M i j=1 ∨ M i j= -1) (hd : M.det ≠ 0) :
    ∀ i j, ∃ z : ℤ, 2*M⁻¹ i j = z := by
  obtain ⟨b, rfl⟩ := represent_sign_matrix M hs
  have hi : (intMatrix b).det ≠ 0 := by
    rw [cast_det] at hd
    exact_mod_cast hd
  intro i j
  refine ⟨twiceInverse (intMatrix b) i j, ?_⟩
  have h := congrFun (congrFun (twice_inverse_real k b hi) i) j
  simpa [Matrix.map_apply, Matrix.smul_apply] using h.symm

/-- The common-parity solution assertion in Lemma 4.1, on the ordinary real lattice. -/
theorem small_sign_integral_solution (k : Fin 3)
    (M : Matrix (Fin (k.val+1)) (Fin (k.val+1)) ℝ)
    (hs : ∀ i j, M i j=1 ∨ M i j= -1) (hd : M.det ≠ 0)
    (q : Fin (k.val+1) → ℤ) (hq : SameParity q)
    (x : Fin (k.val+1) → ℝ) (hx : M *ᵥ x = fun i => (q i : ℝ)) :
    ∀ i, ∃ z : ℤ, x i=z := by
  obtain ⟨b, rfl⟩ := represent_sign_matrix M hs
  have hi : (intMatrix b).det ≠ 0 := by
    rw [cast_det] at hd
    exact_mod_cast hd
  exact integral_solution k b hi q hq x hx

/-- Exact two-entry inverse-row pattern for arbitrary invertible order-three sign matrices. -/
theorem order_three_inverse_rows (M : Matrix (Fin 3) (Fin 3) ℝ)
    (hs : ∀ i j, M i j=1 ∨ M i j= -1) (hd : M.det ≠ 0) :
    ∀ i, ∃ j k : Fin 3, j ≠ k ∧ ∃ s t : Bool, ∀ l,
      M⁻¹ i l = (if l=j then (sign s : ℝ)/2 else 0) +
        (if l=k then (sign t : ℝ)/2 else 0) := by
  obtain ⟨b, rfl⟩ := represent_sign_matrix M hs
  have hi : (intMatrix b).det ≠ 0 := by
    rw [cast_det] at hd
    exact_mod_cast hd
  intro i
  obtain ⟨j,k,hjk,s,t,hrow⟩ := (order_three_certificate b hi).2 i
  refine ⟨j,k,hjk,s,t,fun l => ?_⟩
  have he := congrFun (congrFun (twice_inverse_real (2 : Fin 3) b hi) i) l
  change (twiceInverse (intMatrix b) i l : ℝ) = 2*((intMatrix b).map (Int.castRingHom ℝ))⁻¹ i l at he
  have hr := hrow l
  split_ifs <;> simp_all

end HadamardPaper.SmallSignMatrices


==> anc/lean/Hadamard/SmoothBasis.lean <==
import Hadamard.SmoothParity
import Mathlib.LinearAlgebra.Pi

namespace HadamardPaper.SmoothBasis
open Module

/-- Replacing one signed coordinate vector by a vector with unit entry in that
coordinate gives an actual integer lattice basis. -/
theorem signed_coordinate_replacement {d : ℕ} (j : Fin d) (v s : Fin d → ℤ)
    (hv : v j=1 ∨ v j= -1) (hs : ∀ k,s k=1 ∨ s k= -1) :
    ∃ b : Basis (Fin d) ℤ (Fin d → ℤ),
      ∀ k,b k=if k=j then v else Pi.single k (s k) := by
  classical
  let T : (Fin d → ℤ) →ₗ[ℤ] (Fin d → ℤ) :=
    { toFun := fun x k => v k*x j+if k=j then 0 else s k*x k
      map_add' := by intro x y; ext k; simp only [Pi.add_apply]; split_ifs <;> ring
      map_smul' := by intro a x; ext k; simp only [Pi.smul_apply,smul_eq_mul,RingHom.id_apply]; split_ifs <;> ring }
  let U : (Fin d → ℤ) →ₗ[ℤ] (Fin d → ℤ) :=
    { toFun := fun y k => if k=j then v j*y j else s k*(y k-v k*v j*y j)
      map_add' := by intro x y; ext k; simp only [Pi.add_apply]; split_ifs <;> ring
      map_smul' := by intro a x; ext k; simp only [Pi.smul_apply,smul_eq_mul,RingHom.id_apply]; split_ifs <;> ring }
  have hUT (x : Fin d → ℤ) : U (T x)=x := by
    ext k
    by_cases hk : k=j
    · subst k; rcases hv with h | h <;> simp [T,U,h]
    · rcases hv with h | h <;> rcases hs k with h' | h' <;> simp [T,U,h,h',hk]
  have hTU (x : Fin d → ℤ) : T (U x)=x := by
    ext k
    by_cases hk : k=j
    · subst k; rcases hv with h | h <;> simp [T,U,h]
    · rcases hv with h | h <;> rcases hs k with h' | h' <;> simp [T,U,h,h',hk]
  let E : (Fin d → ℤ) ≃ₗ[ℤ] (Fin d → ℤ) :=
    { T with invFun := U, left_inv := hUT, right_inv := hTU }
  refine ⟨(Pi.basisFun ℤ (Fin d)).map E,?_⟩
  intro k
  by_cases hk : k=j
  · subst k
    ext l
    by_cases hl : l=j <;> simp [Basis.map_apply,E,T,Pi.basisFun_apply,hl,eq_comm]
  · ext l
    by_cases hl : l=j <;> by_cases hlk : l=k <;>
      simp [Basis.map_apply,E,T,Pi.basisFun_apply,hk,hl,hlk,eq_comm]; aesop

end HadamardPaper.SmoothBasis


==> anc/lean/Hadamard/SmoothCriterion.lean <==
import Hadamard.SmoothGeometry
import Hadamard.SmoothParity

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module
open scoped BigOperators Classical
variable {d : ℕ}

/-- The incident primitive inward facet normals at an actual point. -/
def Rows.Incident (R : Rows d) (m n : ℤ) (x : Fin d → ℝ) (c : FacetIndex d) : Prop :=
  dotMap (R.facetNormal c) x=facetBound m n c

/-- Geometric lattice smoothness in the affine source lattice: the polytope is
integral and its incident primitive facet normals form an integer lattice basis
at every extreme point. `facet_presentation`, `facet_primitive`, and the strict
facet witnesses certify the complete irredundant halfspace presentation used here.
The definition makes no reference to the smoothness parameter threshold. -/
def Rows.Smooth (R : Rows d) (m n : ℤ) : Prop :=
  Integral (R.paperPolytope m n) n ∧
  ∀ x ∈ (R.paperPolytope m n).extremePoints ℝ,
    ∃ b : Basis {c // R.Incident m n x c} ℤ (Fin d → ℤ),
      ∀ c, b c=R.facetNormal c

/-- The obstruction comes from two genuine simplex facets at one vertex:
their primitive normals coincide modulo two and cannot belong to a lattice basis. -/
theorem Rows.smooth_implies_upper (R : Rows d) (m n : ℤ)
    (hn : 0<n) (hnm : n<m) (hmd : m<(d:ℤ)*n) (hs : R.Smooth m n) :
    ((d:ℝ)-1)*(n:ℝ)/2<m := by
  have hd : 1<d := by
    by_contra h
    have hsmall : d=0 ∨ d=1 := by omega
    rcases hsmall with h | h <;> subst d <;> norm_num at hmd <;> omega
  have hm : 0<m := by omega
  by_contra h
  have hb : (m:ℝ) ≤ ((d:ℝ)-1)*(n:ℝ)/2 := le_of_not_gt h
  let i : Fin (d+1) := ⟨0,by omega⟩
  let k : Fin (d+1) := ⟨1,by omega⟩
  have hik : i≠k := by simp [i,k]
  obtain ⟨x,hx,hxi,hxk⟩ := R.lower_pair_vertex hd m n hm hb i k hik
  rw [← R.paper_eq_truncation m n hm] at hx
  obtain ⟨b,hb⟩ := hs.2 x hx
  let ci : {c // R.Incident m n x c} := ⟨.inr (.inr i),hxi⟩
  let ck : {c // R.Incident m n x c} := ⟨.inr (.inr k),hxk⟩
  have hci : ci≠ck := by
    intro he
    have he' := congrArg Subtype.val he
    simp only [ci,ck,Sum.inr.injEq] at he'
    exact hik he'
  apply SmoothParity.basis_not_two_sign_vectors b hci
  · intro j
    rw [hb ci]
    exact R.sign i j
  · intro j
    rw [hb ck]
    exact R.sign k j

/-- The full smooth-implies-normal conclusion of Corollary 3.2, using geometric
smoothness and the independently proved upper-regime normality theorem. -/
theorem Rows.smooth_implies_normal (R : Rows d) (m n : ℤ)
    (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m)
    (hmd : m<(d:ℤ)*n) (hs : R.Smooth m n) :
    Normal (R.paperPolytope m n) n :=
  (upper_regime_normality R m n hn hnodd hmodd hnm hmd
    (R.smooth_implies_upper m n hn hnm hmd hs)).2

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothFacetExhaustion.lean <==
import Hadamard.FacetGeometry

namespace HadamardPaper.FacetGeometry
open Set Filter SlabGeometry
open scoped BigOperators Topology Classical
variable {d : ℕ}

/-- A supporting functional that is tight at the center of a facet patch
annihilates every tangent direction to that patch. -/
lemma tangent_annihilated (P : Set (Fin d → ℝ)) (a A : Fin d → ℤ)
    (b B : ℝ) (x : Fin d → ℝ) (hx : dotMap a x = b)
    (hAx : dotMap A x = B) (hA : ∀ y ∈ P, B ≤ dotMap A y)
    (eps : ℝ) (heps : 0 < eps)
    (hpatch : ∀ y, dist y x < eps → dotMap a y = b → y ∈ P)
    (v : Fin d → ℝ) (hv : dotMap a v = 0) : dotMap A v = 0 := by
  have hc : Continuous (fun t : ℝ => dist (x+t • v) x) := by fun_prop
  have he : ∀ᶠ t : ℝ in 𝓝 0, dist (x+t • v) x < eps :=
    (hc.tendsto 0).eventually (gt_mem_nhds (by simpa using heps))
  obtain ⟨r, hr, he⟩ := Metric.eventually_nhds_iff.mp he
  have hp : x+(r/2) • v ∈ P := by
    apply hpatch
    · apply he
      simp only [dist_zero_right, Real.norm_eq_abs]
      rw [abs_of_pos (by positivity : (0:ℝ) < r/2)]
      linarith
    · simp [map_add, map_smul, hx, hv]
  have hn : x+(-r/2) • v ∈ P := by
    apply hpatch
    · apply he
      simp only [dist_zero_right, Real.norm_eq_abs]
      rw [abs_of_neg (by linarith : -r/2 < (0:ℝ))]
      linarith
    · simp [map_add, map_smul, hx, hv]
  have hpos := hA _ hp
  have hneg := hA _ hn
  simp only [map_add, map_smul, smul_eq_mul, hAx] at hpos hneg
  nlinarith

/-- A facet of a finite halfspace intersection must meet one of the displayed
bounding hyperplanes at the center of its relative open patch. -/
lemma exists_active_at_patch {ι : Type*} [Fintype ι]
    (A : ι → Fin d → ℤ) (B : ι → ℝ) (a : Fin d → ℤ) (b : ℝ)
    (z : Fin d → ℝ) (hz : dotMap a z = 1)
    (x : Fin d → ℝ) (hx : ∀ i, B i ≤ dotMap (A i) x)
    (hax : dotMap a x = b)
    (hsupport : ∀ y, (∀ i, B i ≤ dotMap (A i) y) → b ≤ dotMap a y) :
    ∃ i, dotMap (A i) x = B i := by
  by_contra h
  push Not at h
  have he : ∀ᶠ t : ℝ in 𝓝 0, ∀ i, B i < dotMap (A i) (x-t • z) := by
    rw [Filter.eventually_all]
    intro i
    have hi : B i < dotMap (A i) x := lt_of_le_of_ne (hx i) (Ne.symm (h i))
    have hc : Continuous (fun t : ℝ => dotMap (A i) (x-t • z)) := by fun_prop
    exact (hc.tendsto 0).eventually (lt_mem_nhds (by simpa using hi))
  obtain ⟨r, hr, he⟩ := Metric.eventually_nhds_iff.mp he
  have hfeas : ∀ i, B i ≤ dotMap (A i) (x-(r/2) • z) := by
    have hh : dist (r/2) (0:ℝ) < r := by
      simp only [dist_zero_right, Real.norm_eq_abs]
      rw [abs_of_pos (by positivity : (0:ℝ) < r/2)]
      linarith
    exact fun i => (he hh i).le
  have hh := hsupport _ hfeas
  simp only [map_sub, map_smul, smul_eq_mul, hax, hz, mul_one] at hh
  linarith

/-- Primitive integral functionals with nested kernels differ by an integer
unit. This statement uses the integer pairing witnesses explicitly. -/
lemma primitive_of_kernel_inclusion (a A : Fin d → ℤ)
    (ha : ∃ z : Fin d → ℤ, (∑ j, a j*z j)=1)
    (hA : ∃ z : Fin d → ℤ, (∑ j, A j*z j)=1)
    (hker : ∀ v : Fin d → ℝ, dotMap a v=0 → dotMap A v=0) :
    A = a ∨ A = -a := by
  obtain ⟨z, hz⟩ := ha
  let zR : Fin d → ℝ := fun j => (z j : ℝ)
  have hzR : dotMap a zR = 1 := by
    simp only [dotMap_apply, zR]
    exact_mod_cast hz
  let c : ℤ := ∑ j, A j*z j
  have hcR : dotMap A zR = (c : ℝ) := by simp [dotMap_apply, zR, c]
  have he (j : Fin d) : A j = c*a j := by
    have hk : dotMap a (Pi.single j 1 - (a j : ℝ) • zR) = 0 := by
      simp [map_sub, map_smul, hzR, dotMap_apply, Pi.single_apply]
    have hh := hker _ hk
    simp only [map_sub, map_smul, smul_eq_mul, hcR] at hh
    have hsingle : dotMap A (Pi.single j 1) = (A j : ℝ) := by
      simp [dotMap_apply, Pi.single_apply]
    rw [hsingle] at hh
    exact_mod_cast (show (A j : ℝ) = (c : ℝ)*(a j : ℝ) by nlinarith)
  obtain ⟨y, hy⟩ := hA
  have hunit : c*(∑ j,a j*y j)=1 := by
    rw [Finset.mul_sum]
    simp_rw [← mul_assoc, ← he]
    exact hy
  rcases Int.eq_one_or_neg_one_of_mul_eq_one' hunit with ⟨hc, _⟩ | ⟨hc, _⟩
  · left
    ext j
    simp [he, hc]
  · right
    ext j
    simp [he, hc]

/-- Facet exhaustion for a finite primitive integral presentation with the
origin strictly satisfying every inequality. -/
theorem primitive_facet_exhaustion {ι : Type*} [Fintype ι]
    (A : ι → Fin d → ℤ) (B : ι → ℝ)
    (hprim : ∀ i, ∃ z : Fin d → ℤ, (∑ j, A i j*z j)=1)
    (hB : ∀ i, B i < 0) (a : Fin d → ℤ) (b : ℝ)
    (ha : ∃ z : Fin d → ℤ, (∑ j, a j*z j)=1)
    (hf : IsFacetOf {y | ∀ i, B i ≤ dotMap (A i) y} a b) :
    ∃ i, A i=a ∧ B i=b := by
  obtain ⟨hne, hsupport, x, hax, eps, heps, hpatch⟩ := hf
  have hx : ∀ i, B i ≤ dotMap (A i) x :=
    hpatch x (by simpa using heps) hax
  obtain ⟨z, hz⟩ := ha
  have hzR : dotMap a (fun j => (z j : ℝ)) = 1 := by
    simp only [dotMap_apply]
    exact_mod_cast hz
  obtain ⟨i, hi⟩ := exists_active_at_patch A B a b _ hzR x hx hax hsupport
  have hker : ∀ v : Fin d → ℝ, dotMap a v=0 → dotMap (A i) v=0 := by
    intro v hv
    exact tangent_annihilated {y | ∀ j, B j ≤ dotMap (A j) y} a (A i) b (B i) x hax hi
      (fun y hy => hy i) eps heps hpatch v hv
  rcases primitive_of_kernel_inclusion a (A i) ⟨z,hz⟩ (hprim i) hker with h | h
  · exact ⟨i,h,by rw [h, hax] at hi; exact hi.symm⟩
  · have hzero : (0 : Fin d → ℝ) ∈ {y | ∀ i, B i ≤ dotMap (A i) y} := by
      intro j
      simpa using (hB j).le
    have hb : b ≤ 0 := by simpa using hsupport 0 hzero
    have hneg : dotMap (A i) x = -b := by
      rw [h]
      simpa only [dotMap_apply, Pi.neg_apply, Int.cast_neg, neg_mul,
        Finset.sum_neg_distrib] using congrArg Neg.neg hax
    have := hB i
    linarith

end HadamardPaper.FacetGeometry

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart FacetGeometry
open scoped BigOperators Classical
variable {d : ℕ}

/-- Every genuine facet with a primitive inward integral normal occurs in the
displayed cube/simplex presentation, with its exact normal and bound. -/
theorem Rows.facet_exhaustion (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (a : Fin d → ℤ) (b : ℝ)
    (hp : ∃ z : Fin d → ℤ, (∑ j,a j*z j)=1)
    (hf : IsFacetOf (R.paperPolytope m n) a b) :
    ∃ c : FacetIndex d, R.facetNormal c=a ∧ facetBound m n c=b := by
  have hd : 0<d := by
    by_contra h
    have hd : d=0 := by omega
    subst d
    norm_num at hmd
    omega
  have hm : 0<m := by omega
  rw [R.paper_eq_truncation m n hm, R.facet_presentation] at hf
  apply primitive_facet_exhaustion R.facetNormal (facetBound m n)
    (R.facet_primitive hd) ?_ a b hp hf
  have hnR : (0:ℝ)<n := by exact_mod_cast hn
  have hmR : (0:ℝ)<m := by exact_mod_cast hm
  intro c
  rcases c with j | j | i <;> simp only [facetBound] <;> linarith

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothGeometry.lean <==
import Hadamard.CornerHadamard

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set
open scoped BigOperators Classical
variable {d : ℕ}

/-- The full, nonredundant list of halfspaces: inward coordinate normals and
inward simplex normals. These normals are integral in the affine source chart. -/
abbrev FacetIndex (d : ℕ) := Fin d ⊕ Fin d ⊕ Fin (d+1)

def Rows.facetNormal (R : Rows d) : FacetIndex d → Fin d → ℤ
  | .inl j => Pi.single j 1
  | .inr (.inl j) => Pi.single j (-1)
  | .inr (.inr i) => R.v i

def facetBound (m n : ℤ) : FacetIndex d → ℝ
  | .inl _ => -(n : ℝ)
  | .inr (.inl _) => -(n : ℝ)
  | .inr (.inr _) => -(m : ℝ)

lemma Rows.facet_presentation (R : Rows d) (m n : ℤ) :
    truncation R.v m n = {x | ∀ c, facetBound m n c ≤ dotMap (R.facetNormal c) x} := by
  ext x
  simp [truncation,Rows.facetNormal,facetBound,Sum.forall,dotMap_apply,Pi.single_apply]
  aesop

/-- Exact pair bound, including points where one or both simplex inequalities
are violated. It is the geometric separation input, not an active-set premise. -/
theorem Rows.pair_cube_bound (R : Rows d) (n : ℤ) (_hn : 0 ≤ n)
    (i k : Fin (d+1)) (hik : i ≠ k) (x : Fin d → ℝ)
    (hx : ∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n) :
    -((d : ℝ)-1)*(n : ℝ) ≤ dotMap (R.v i) x+dotMap (R.v k) x := by
  have hp (j : Fin d) :
      -(n : ℝ)*(1+(R.v i j : ℝ)*(R.v k j : ℝ)) ≤
        (R.v i j : ℝ)*x j+(R.v k j : ℝ)*x j := by
    rcases R.sign i j with h | h <;> rcases R.sign k j with h' | h' <;>
      simp only [h,h',Int.cast_one,Int.cast_neg] <;> nlinarith [(hx j).1,(hx j).2]
  have h := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => hp j)
  simp only [Finset.sum_add_distrib,← Finset.mul_sum,Finset.sum_const,
    Finset.card_univ,Fintype.card_fin,nsmul_eq_mul,R.gram_real,hik,ite_false] at h
  simpa only [dotMap_apply] using (show -((d : ℝ)-1)*(n : ℝ) ≤
    (∑ j,(R.v i j : ℝ)*x j)+(∑ j,(R.v k j : ℝ)*x j) by nlinarith)

 theorem Rows.upper_unique_active (R : Rows d) (m n : ℤ) (hn : 0 ≤ n)
    (hm : ((d : ℝ)-1)*(n : ℝ)/2 < m) (x : Fin d → ℝ)
    (hx : ∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n)
    (i k : Fin (d+1)) (hi : dotMap (R.v i) x= -(m : ℝ))
    (hk : dotMap (R.v k) x ≤ -(m : ℝ)) : i=k := by
  by_contra hik
  have h := R.pair_cube_bound n hn i k hik x hx
  linarith

/-- The explicit intersection point in the lower regime. Both designated
simplex inequalities are tight and all other simplex inequalities are strict. -/
theorem Rows.lower_pair_witness (R : Rows d) (hd : 1<d) (m n : ℤ)
    (hm : 0<m) (hb : (m : ℝ) ≤ ((d : ℝ)-1)*(n : ℝ)/2)
    (i k : Fin (d+1)) (hik : i≠k) :
    ∃ z ∈ truncation R.v m n,
      dotMap (R.v i) z= -(m : ℝ) ∧ dotMap (R.v k) z= -(m : ℝ) ∧
      ∀ t, t≠i → t≠k → -(m : ℝ)<dotMap (R.v t) z := by
  have hdR : (0 : ℝ)<(d : ℝ)-1 := by
    have h : (1:ℝ)<d := by exact_mod_cast hd
    linarith
  have hmR : (0 : ℝ)<m := by exact_mod_cast hm
  let z : Fin d → ℝ := fun j => -(m : ℝ)/((d : ℝ)-1)*((R.v i j : ℝ)+(R.v k j : ℝ))
  have hz (t : Fin (d+1)) : dotMap (R.v t) z=
      -(m : ℝ)/((d : ℝ)-1)*((if t=i then (d : ℝ) else -1)+(if t=k then (d : ℝ) else -1)) := by
    simp only [dotMap_apply,z,mul_add,Finset.sum_add_distrib]
    simp_rw [show ∀ j,(R.v t j : ℝ)*(-(m : ℝ)/((d : ℝ)-1)*(R.v i j : ℝ))=
      -(m : ℝ)/((d : ℝ)-1)*((R.v t j : ℝ)*(R.v i j : ℝ)) by intro j; ring]
    simp_rw [show ∀ j,(R.v t j : ℝ)*(-(m : ℝ)/((d : ℝ)-1)*(R.v k j : ℝ))=
      -(m : ℝ)/((d : ℝ)-1)*((R.v t j : ℝ)*(R.v k j : ℝ)) by intro j; ring]
    rw [← Finset.mul_sum,← Finset.mul_sum,R.gram_real,R.gram_real]
  have hzi : dotMap (R.v i) z= -(m : ℝ) := by
    rw [hz]; simp only [ite_true,hik,ite_false]; field_simp; ring
  have hzk : dotMap (R.v k) z= -(m : ℝ) := by
    rw [hz]; simp only [ite_true,Ne.symm hik,ite_false]; field_simp; ring
  have hzt (t) (hti : t≠i) (htk : t≠k) : -(m : ℝ)<dotMap (R.v t) z := by
    rw [hz]; simp only [hti,htk,ite_false,neg_div]
    have hpos : 0 < (m : ℝ)/((d : ℝ)-1) := div_pos hmR hdR
    nlinarith
  refine ⟨z,⟨?_,?_⟩,hzi,hzk,hzt⟩
  · intro j
    have hq : 2*((m : ℝ)/((d : ℝ)-1)) ≤ n := by
      rw [← mul_div_assoc]
      exact (div_le_iff₀ hdR).mpr (by nlinarith)
    rcases R.sign i j with h | h <;> rcases R.sign k j with h' | h' <;>
      dsimp [z] <;> simp only [h,h',Int.cast_one,Int.cast_neg,neg_div] <;>
      constructor <;> nlinarith [div_pos hmR hdR]
  · intro t
    by_cases hti : t=i
    · subst t; exact le_of_eq hzi.symm
    by_cases htk : t=k
    · subst t; exact le_of_eq hzk.symm
    exact le_of_lt (hzt t hti htk)

/-- A simplex inequality has a strict relative-interior witness; in particular
it is a genuine facet and not a redundant displayed inequality. -/
theorem Rows.simplex_facet_witness (R : Rows d) (hd : 0<d) (m n : ℤ)
    (hm : 0<m) (hmd : m<(d : ℤ)*n) (i : Fin (d+1)) :
    ∃ x : Fin d → ℝ,
      (∀ j, -(n : ℝ)<x j ∧ x j<n) ∧
      dotMap (R.v i) x= -(m : ℝ) ∧
      ∀ k, k≠i → -(m : ℝ)<dotMap (R.v k) x := by
  have hdR : (0:ℝ)<d := by exact_mod_cast hd
  have hmR : (0:ℝ)<m := by exact_mod_cast hm
  have hmdR : (m:ℝ)<(d:ℝ)*n := by exact_mod_cast hmd
  have hq : (m:ℝ)/(d:ℝ)<n := (div_lt_iff₀ hdR).mpr (by nlinarith)
  let x : Fin d → ℝ := fun j => -((m:ℝ)/(d:ℝ))*(R.v i j : ℝ)
  have hx (k) : dotMap (R.v k) x= -((m:ℝ)/(d:ℝ))*(if k=i then (d:ℝ) else -1) := by
    simp only [dotMap_apply,x]
    simp_rw [show ∀ j, (R.v k j : ℝ)*(-((m:ℝ)/(d:ℝ))*(R.v i j : ℝ))=
      -((m:ℝ)/(d:ℝ))*((R.v k j : ℝ)*(R.v i j : ℝ)) by intro j; ring]
    rw [← Finset.mul_sum,R.gram_real]
  refine ⟨x,?_,?_,?_⟩
  · intro j
    rcases R.sign i j with h | h <;> dsimp [x] <;>
      simp only [h,Int.cast_neg,Int.cast_one] <;>
      constructor <;> nlinarith [div_pos hmR hdR]
  · rw [hx]; simp only [ite_true]; field_simp
  · intro k hk
    rw [hx]; simp only [hk,ite_false]
    nlinarith [div_pos hmR hdR]

/-- Each lower or upper cube inequality likewise has a strict witness. -/
theorem Rows.cube_facet_witness (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (j : Fin d) (s : ℤ) (hs : s=1 ∨ s= -1) :
    ∃ x : Fin d → ℝ,
      x j=(s:ℝ)*n ∧ (∀ k, k≠j → -(n:ℝ)<x k ∧ x k<n) ∧
      (∀ i, -(m:ℝ)<dotMap (R.v i) x) := by
  have hnR : (0:ℝ)<n := by exact_mod_cast hn
  have hnmR : (n:ℝ)<m := by exact_mod_cast hnm
  refine ⟨Pi.single j ((s:ℝ)*n),by simp,?_,?_⟩
  · intro k hk
    simp [hk,hnR]
  · intro i
    simp only [dotMap_apply,Pi.single_apply]
    simp
    rcases R.sign i j with h | h <;> rcases hs with hs | hs <;>
      simp only [h,hs,Int.cast_one,Int.cast_neg] <;> nlinarith

/-- Every displayed inward normal is primitive: an integer lattice vector pairs
with it to give exactly one. This is the dual-lattice primitivity condition. -/
theorem Rows.facet_primitive (R : Rows d) (hd : 0<d) (c : FacetIndex d) :
    ∃ z : Fin d → ℤ, (∑ j,R.facetNormal c j*z j)=1 := by
  rcases c with j | j | i
  · exact ⟨Pi.single j 1,by simp [Rows.facetNormal,Pi.single_apply]⟩
  · exact ⟨Pi.single j (-1),by simp [Rows.facetNormal,Pi.single_apply]⟩
  · let j : Fin d := ⟨0,hd⟩
    refine ⟨Pi.single j (R.v i j),?_⟩
    simp only [Rows.facetNormal,Pi.single_apply]
    simp
    rcases R.sign i j with h | h <;> simp [h]

lemma Rows.isCompact_truncation (R : Rows d) (m n : ℤ) :
    IsCompact (truncation R.v m n) := by
  have hc : IsClosed (truncation R.v m n) := by
    rw [R.facet_presentation]
    have he : {x : Fin d → ℝ | ∀ c, facetBound m n c ≤ dotMap (R.facetNormal c) x}=
        ⋂ c, {x | facetBound m n c ≤ dotMap (R.facetNormal c) x} := by ext; simp
    rw [he]
    exact isClosed_iInter (fun c => isClosed_le continuous_const (dotMap _).continuous)
  apply (isCompact_Icc : IsCompact (Set.Icc (fun _ : Fin d => -(n:ℝ)) (fun _ => (n:ℝ)))).of_isClosed_subset hc
  intro x hx
  exact ⟨fun j => (hx.1 j).1,fun j => (hx.1 j).2⟩

/-- In the lower band, two actual simplex facets meet at an actual extreme
point. The extreme point is obtained from compact convex geometry. -/
theorem Rows.lower_pair_vertex (R : Rows d) (hd : 1<d) (m n : ℤ)
    (hm : 0<m) (hb : (m : ℝ) ≤ ((d : ℝ)-1)*(n : ℝ)/2)
    (i k : Fin (d+1)) (hik : i≠k) :
    ∃ x ∈ (truncation R.v m n).extremePoints ℝ,
      dotMap (R.v i) x= -(m:ℝ) ∧ dotMap (R.v k) x= -(m:ℝ) := by
  obtain ⟨z,hz,hzi,hzk,_⟩ := R.lower_pair_witness hd m n hm hb i k hik
  obtain ⟨x,hx,hmin⟩ := PolyhedralGeometry.exists_minimizing_extreme
    (truncation R.v m n) (R.isCompact_truncation m n) ⟨z,hz⟩
    (dotMap (R.v i)+dotMap (R.v k))
  have h := hmin z hz
  change dotMap (R.v i) x+dotMap (R.v k) x ≤ dotMap (R.v i) z+dotMap (R.v k) z at h
  rw [hzi,hzk] at h
  refine ⟨x,hx,?_,?_⟩ <;> linarith [hx.1.2 i,hx.1.2 k]

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothIntrinsic.lean <==
import Hadamard.SmoothUpper
import Hadamard.SmoothNormals
import Hadamard.SmoothFacetExhaustion

namespace HadamardPaper.FacetGeometry
open SlabGeometry SourceChart Set Module
open scoped BigOperators
variable {d : ℕ}

/-- Primitivity in the dual of the coordinate lattice: pairing with some
integer coordinate vector gives one. -/
def Primitive (a : Fin d → ℤ) : Prop := ∃ z : Fin d → ℤ, (∑ j,a j*z j)=1

/-- All primitive inward normals of genuine facets containing x. This uses
only the polytope as a set, with no chosen halfspace presentation. -/
def IncidentNormal (P : Set (Fin d → ℝ)) (x : Fin d → ℝ) (a : Fin d → ℤ) : Prop :=
  Primitive a ∧ ∃ b : ℝ, IsFacetOf P a b ∧ dotMap a x=b

/-- Presentation-independent geometric smoothness in the affine lattice
(n+2Z)^d. Coordinates of dual normals are expressed in the source affine chart
x=2y-n; positive uniform scaling leaves the primitive integer normal unchanged. -/
def Smooth (P : Set (Fin d → ℝ)) (n : ℤ) : Prop :=
  Integral P n ∧ ∀ x∈P.extremePoints ℝ,
    ∃ b : Basis {a // IncidentNormal P x a} ℤ (Fin d → ℤ),∀ a,b a=a.val

end HadamardPaper.FacetGeometry

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module FacetGeometry
open scoped BigOperators Classical
variable {d : ℕ}

/-- The displayed facets enumerate exactly all incident primitive inward
facet normals, proved using both genuine-facet and facet-exhaustion theorems. -/
noncomputable def Rows.incidentEquiv (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (x : Fin d → ℝ) :
    {c // R.Incident m n x c} ≃ {a // IncidentNormal (R.paperPolytope m n) x a} := by
  have hd : 1<d := by
    by_contra h
    have hsmall : d=0 ∨ d=1 := by omega
    rcases hsmall with h | h <;> subst d <;> norm_num at hmd <;> omega
  let f : {c // R.Incident m n x c} → {a // IncidentNormal (R.paperPolytope m n) x a} :=
    fun c => ⟨R.facetNormal c, R.facet_primitive (by omega) c,
      facetBound (d:=d) m n c.val,R.genuine_facet m n hn hnm hmd c,c.property⟩
  apply Equiv.ofBijective f
  constructor
  · intro c e he
    apply Subtype.ext
    apply R.facetNormal_injective hd
    exact congrArg Subtype.val he
  · intro a
    obtain ⟨b,hb,hx⟩ := a.property.2
    obtain ⟨c,hc,hbc⟩ := R.facet_exhaustion m n hn hnm hmd a b a.property.1 hb
    have hinc : R.Incident m n x c := by
      change dotMap (R.facetNormal c) x=facetBound m n c
      rw [hc,hbc]
      exact hx
    exact ⟨⟨c,hinc⟩,Subtype.ext hc⟩

lemma Rows.incidentEquiv_val (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (x : Fin d → ℝ)
    (c : {c // R.Incident m n x c}) :
    (R.incidentEquiv m n hn hnm hmd x c).val=R.facetNormal c := rfl

/-- The chosen-presentation criterion is equivalent to intrinsic geometric
smoothness, not merely to a predicate on the parameters. -/
theorem Rows.smooth_iff_intrinsic (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    R.Smooth m n ↔ FacetGeometry.Smooth (R.paperPolytope m n) n := by
  constructor
  · rintro ⟨hint,hs⟩
    refine ⟨hint,?_⟩
    intro x hx
    obtain ⟨b,hb⟩ := hs x hx
    let e := R.incidentEquiv m n hn hnm hmd x
    refine ⟨b.reindex e,?_⟩
    intro a
    obtain ⟨c,rfl⟩ := e.surjective a
    rw [Basis.reindex_apply,Equiv.symm_apply_apply,hb]
    rfl
  · rintro ⟨hint,hs⟩
    refine ⟨hint,?_⟩
    intro x hx
    obtain ⟨b,hb⟩ := hs x hx
    let e := R.incidentEquiv m n hn hnm hmd x
    refine ⟨b.reindex e.symm,?_⟩
    intro c
    rw [Basis.reindex_apply,Equiv.symm_symm,hb]
    rfl

/-- Theorem 2.6: complete intrinsic geometric smoothness criterion in the
actual affine source lattice, including exclusion of all resonance ratios. -/
theorem smoothness_criterion (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    FacetGeometry.Smooth (R.paperPolytope m n) n ↔
      ((d:ℝ)-1)*(n:ℝ)/2<m ∧ ¬∃ z : ℤ,(m:ℝ)/(n:ℝ)=2*(z:ℝ)+1 := by
  rw [← R.smooth_iff_intrinsic m n hn hnm hmd,R.smooth_iff m n hn hnodd hmodd hnm hmd,
    resonant_iff_odd_ratio m n (ne_of_gt hn)]

/-- Corollary 3.2 with intrinsic geometric smoothness. -/
theorem smooth_normality (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d:ℤ)*n)
    (hs : FacetGeometry.Smooth (R.paperPolytope m n) n) :
    Normal (R.paperPolytope m n) n :=
  R.smooth_implies_normal m n hn hnodd hmodd hnm hmd
    ((R.smooth_iff_intrinsic m n hn hnm hmd).mpr hs)

/-- Theorem 2.6 directly on every real marked Hadamard matrix. -/
theorem real_smoothness_criterion (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    FacetGeometry.Smooth (realPaper H c e m n) n ↔
      ((d:ℝ)-1)*(n:ℝ)/2<m ∧ ¬∃ z : ℤ,(m:ℝ)/(n:ℝ)=2*(z:ℝ)+1 := by
  obtain ⟨M,hM,rfl⟩ := real_hadamard_integer_encoding H hH
  have he : realPaper (M.map (Int.castRingHom ℝ)) c e m n=(markedRows M hM c e).paperPolytope m n := by
    simp [realPaper,Rows.paperPolytope,markedRows]
  rw [he]
  exact smoothness_criterion (markedRows M hM c e) m n hn hnodd hmodd hnm hmd

/-- The smooth-implies-normal consequence for every real marked matrix. -/
theorem real_smooth_normality (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d:ℤ)*n)
    (hs : FacetGeometry.Smooth (realPaper H c e m n) n) :
    Normal (realPaper H c e m n) n := by
  exact (real_upper_regime_normality H hH c e m n hn hnodd hmodd hnm hmd
    ((real_smoothness_criterion H hH c e m n hn hnodd hmodd hnm hmd).mp hs).1).2

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothNormals.lean <==
import Hadamard.FacetGeometry

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module
open scoped BigOperators Classical
variable {d : ℕ}

lemma Rows.row_injective (R : Rows d) : Function.Injective R.v := by
  intro i k he
  by_contra hik
  have h := R.gram i k
  have h' := R.gram k k
  rw [he] at h
  simp only [hik,ite_false] at h
  simp only [ite_true] at h'
  omega

lemma Rows.row_ne_single (R : Rows d) (hd : 1<d) (i : Fin (d+1)) (j : Fin d) (s : ℤ) :
    R.v i≠Pi.single j s := by
  have : Nontrivial (Fin d) := Fintype.one_lt_card_iff_nontrivial.mp (by simpa using hd)
  obtain ⟨k,hkj⟩ := exists_ne j
  intro he
  have hh := congrFun he k
  simp [hkj] at hh
  rcases R.sign i k with h | h <;> omega

/-- Distinct displayed facets have distinct primitive inward normals. -/
theorem Rows.facetNormal_injective (R : Rows d) (hd : 1<d) : Function.Injective R.facetNormal := by
  intro c e he
  rcases c with i | i | i <;> rcases e with j | j | j
  · have hh := congrFun he i
    change (Pi.single i (1:ℤ) : Fin d → ℤ) i=(Pi.single j (1:ℤ) : Fin d → ℤ) i at hh
    by_cases hij : i=j
    · subst j; rfl
    · simp [hij] at hh
  · have hh := congrFun he i
    change (Pi.single i (1:ℤ) : Fin d → ℤ) i=(Pi.single j (-1:ℤ) : Fin d → ℤ) i at hh
    by_cases hij : i=j <;> simp [hij] at hh
  · exact (R.row_ne_single hd j i 1 he.symm).elim
  · have hh := congrFun he i
    change (Pi.single i (-1:ℤ) : Fin d → ℤ) i=(Pi.single j (1:ℤ) : Fin d → ℤ) i at hh
    by_cases hij : i=j <;> simp [hij] at hh
  · have hh := congrFun he i
    change (Pi.single i (-1:ℤ) : Fin d → ℤ) i=(Pi.single j (-1:ℤ) : Fin d → ℤ) i at hh
    by_cases hij : i=j
    · subst j; rfl
    · simp [hij] at hh
  · exact (R.row_ne_single hd j i (-1) he.symm).elim
  · exact (R.row_ne_single hd i j 1 he).elim
  · exact (R.row_ne_single hd i j (-1) he).elim
  · exact congrArg (fun k => Sum.inr (Sum.inr k)) (R.row_injective he)

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothParity.lean <==
import Mathlib.LinearAlgebra.Basis.Defs
import Mathlib.Tactic

namespace HadamardPaper.SmoothParity
open Module
open scoped BigOperators

/-- Distinct members of an integer lattice basis cannot coincide modulo two. -/
theorem basis_not_congruent_mod_two {ι : Type*} {d : ℕ}
    (b : Basis ι ℤ (Fin d → ℤ)) {i j : ι} (hij : i≠j) :
    ¬ (∀ k,Even (b i k-b j k)) := by
  classical
  intro h
  choose z hz using h
  have he : b i-b j=(2:ℤ) • z := by
    ext k
    change b i k-b j k=2*z k
    have hh := hz k
    omega
  have hc := congrArg (fun x : Fin d → ℤ => b.repr x i) he
  simp only [map_sub,map_smul,Basis.repr_self,Finsupp.sub_apply,Finsupp.single_apply,
    Finsupp.smul_apply,smul_eq_mul] at hc
  simp only [ite_true,ite_eq_right (Ne.symm hij)] at hc
  omega

/-- In particular, two signed coordinate vectors cannot be distinct members of
an integer lattice basis. -/
theorem basis_not_two_sign_vectors {ι : Type*} {d : ℕ}
    (b : Basis ι ℤ (Fin d → ℤ)) {i j : ι} (hij : i≠j)
    (hi : ∀ k,b i k=1 ∨ b i k= -1)
    (hj : ∀ k,b j k=1 ∨ b j k= -1) : False := by
  apply basis_not_congruent_mod_two b hij
  intro k
  rcases hi k with h | h <;> rcases hj k with h' | h' <;> simp [h,h']

end HadamardPaper.SmoothParity


==> anc/lean/Hadamard/SmoothResonance.lean <==
import Hadamard.SmoothCriterion

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module
open scoped BigOperators Classical
variable {d : ℕ}

def Resonant (m n : ℤ) : Prop := ∃ q : ℤ, Odd q ∧ m=q*n

lemma cube_corner_extreme (n : ℤ) (hn : 0≤n) (x : Fin d → ℝ)
    (hx : ∀ j,x j= -(n:ℝ) ∨ x j=n) :
    x ∈ ({y : Fin d → ℝ | ∀ j,-(n:ℝ) ≤ y j ∧ y j ≤ n} : Set _).extremePoints ℝ := by
  have hnR : (0:ℝ)≤n := by exact_mod_cast hn
  constructor
  · intro j
    rcases hx j with h | h <;> rw [h] <;> constructor <;> linarith
  · intro y hy z hz hseg
    obtain ⟨a,b,ha,hb,hab,hx'⟩ := hseg
    ext j
    have he := congrFun hx' j
    simp only [Pi.add_apply,Pi.smul_apply,smul_eq_mul] at he
    have habn : a*(n:ℝ)+b*n=n := by nlinarith [congrArg (fun t : ℝ => t*n) hab]
    rcases hx j with hj | hj
    · have hprod : 0 ≤ b*(z j+(n:ℝ)) := mul_nonneg (le_of_lt hb) (by linarith [(hz j).1])
      nlinarith [(hy j).1]
    · have hprod : 0 ≤ b*((n:ℝ)-z j) := mul_nonneg (le_of_lt hb) (by linarith [(hz j).2])
      nlinarith [(hy j).2]

lemma Rows.resonant_corner (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (hr : Resonant m n) (i : Fin (d+1)) :
    ∃ x : Fin d → ℝ, (∀ j,x j= -(n:ℝ) ∨ x j=n) ∧ dotMap (R.v i) x= -(m:ℝ) := by
  obtain ⟨q,hq,hmq⟩ := hr
  have hq1 : 1<q := by nlinarith
  have hqd : q<(d:ℤ) := by nlinarith
  have hd : 2<d+1 := by omega
  obtain ⟨b,hb⟩ := R.order_four hd
  have hbZ : (d:ℤ)+1=4*b := by exact_mod_cast hb
  obtain ⟨t,ht⟩ := hq
  let a : ℕ := (((d:ℤ)-q)/2).toNat
  have hnonneg : 0 ≤ ((d:ℤ)-q)/2 := by omega
  have haZ : (a:ℤ)=((d:ℤ)-q)/2 := Int.toNat_of_nonneg hnonneg
  have ha : a≤d := by omega
  have htwice : 2*(a:ℤ)=(d:ℤ)-q := by omega
  obtain ⟨J,hJ,hcard⟩ := Finset.exists_subset_card_eq (show a≤(Finset.univ : Finset (Fin d)).card by simpa using ha)
  let x : Fin d → ℝ := fun j => (R.v i j:ℝ)*(if j∈J then (n:ℝ) else -(n:ℝ))
  refine ⟨x,?_,?_⟩
  · intro j
    rcases R.sign i j with h | h <;> by_cases hj : j∈J <;>
      simp [x,h,hj]
  · have hs (j : Fin d) : (R.v i j:ℝ)*x j=if j∈J then (n:ℝ) else -(n:ℝ) := by
      rcases R.sign i j with h | h <;> simp [x,h]
    simp only [dotMap_apply,hs]
    rw [Finset.sum_ite]
    have heJ : Finset.univ.filter (fun j => j∈J)=J := by ext; simp
    have heN : Finset.univ.filter (fun j => j∉J)=Finset.univ \ J := by ext; simp
    rw [heJ,heN]
    simp only [Finset.sum_const,nsmul_eq_mul,hcard]
    have hjcard : (Finset.univ \ J).card=d-a := by
      rw [Finset.card_sdiff,Finset.inter_univ,Finset.card_univ,Fintype.card_fin,hcard]
    rw [hjcard]
    have haR : (2:ℝ)*a=(d:ℝ)-q := by exact_mod_cast htwice
    have hamR : ((d-a:ℕ):ℝ)=(d:ℝ)-a := Nat.cast_sub ha
    have hmqR : (m:ℝ)=(q:ℝ)*n := by exact_mod_cast hmq
    rw [hamR]
    nlinarith [congrArg (fun t : ℝ => t*n) haR]

/-- Conversely, a cube corner can lie in a simplex hyperplane only at an odd
integer parameter ratio. -/
lemma Rows.corner_tight_resonant (R : Rows d) (hd : 1<d) (m n : ℤ)
    (x : Fin d → ℝ) (hcube : ∀ j,x j= -(n:ℝ) ∨ x j=n)
    (i : Fin (d+1)) (hi : dotMap (R.v i) x= -(m:ℝ)) : Resonant m n := by
  let s : Fin d → ℤ := fun j => if x j= -(n:ℝ) then -1 else 1
  have hs (j) : x j=(s j:ℝ)*n := by
    dsimp [s]
    split_ifs with hj
    · simpa using hj
    · simpa using (hcube j).resolve_left hj
  have hp (j) : Odd (R.v i j*s j) := by
    rcases R.sign i j with h | h <;> dsimp [s] <;> split_ifs <;> simp [h]
  choose z hz using hp
  have hsum : (∑ j,R.v i j*s j)=2*(∑ j,z j)+(d:ℤ) := by
    simp_rw [hz]
    simp [Finset.sum_add_distrib,← Finset.mul_sum]
  obtain ⟨b,hb⟩ := R.order_four (by omega)
  have hbZ : (d:ℤ)+1=4*b := by exact_mod_cast hb
  refine ⟨-(∑ j,R.v i j*s j),?_,?_⟩
  · refine ⟨-(∑ j,z j)-2*b,?_⟩
    omega
  · have he : dotMap (R.v i) x=((∑ j,R.v i j*s j:ℤ):ℝ)*n := by
      simp only [dotMap_apply,Int.cast_sum,Int.cast_mul,Finset.sum_mul,hs]
      apply Finset.sum_congr rfl
      intro j _
      ring
    have he' : (m:ℝ)=((-(∑ j,R.v i j*s j):ℤ):ℝ)*n := by
      push_cast at he ⊢
      linarith
    exact_mod_cast he'

/-- A smooth vertex cannot be a cube vertex lying on a simplex facet: its
incident primitive normals would contain strictly more than d basis vectors. -/
theorem Rows.smooth_nonresonant (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) (hs : R.Smooth m n) : ¬Resonant m n := by
  intro hr
  have hm : 0<m := by omega
  have hnR : (0:ℝ)<n := by exact_mod_cast hn
  have hup := R.smooth_implies_upper m n hn hnm hmd hs
  let i : Fin (d+1) := 0
  obtain ⟨x,hcube,hxi⟩ := R.resonant_corner m n hn hnm hmd hr i
  have hcb : ∀ j,-(n:ℝ) ≤ x j ∧ x j ≤ n := (cube_corner_extreme n (le_of_lt hn) x hcube).1
  have hx : x∈truncation R.v m n := by
    refine ⟨hcb,?_⟩
    intro k
    by_cases hik : i=k
    · subst k
      exact le_of_eq hxi.symm
    · by_contra h
      have hk : dotMap (R.v k) x ≤ -(m:ℝ) := le_of_lt (lt_of_not_ge h)
      exact hik (R.upper_unique_active m n (le_of_lt hn) hup x hcb i k hxi hk)
  have hv : x∈(truncation R.v m n).extremePoints ℝ :=
    inter_extremePoints_subset_extremePoints_of_subset (fun _ h => h.1)
      ⟨hx,cube_corner_extreme n (le_of_lt hn) x hcube⟩
  rw [← R.paper_eq_truncation m n hm] at hv
  obtain ⟨b,hb⟩ := hs.2 x hv
  let f : Fin d → {c // R.Incident m n x c} := fun j =>
    if hj : x j= -(n:ℝ) then
      ⟨.inl j,by simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using hj⟩
    else ⟨.inr (.inl j),by
      have hj' : x j=(n:ℝ) := (hcube j).resolve_left hj
      simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using congrArg Neg.neg hj'⟩
  have hf : Function.Injective f := by
    intro j k he
    have he' := congrArg Subtype.val he
    by_cases hj : x j= -(n:ℝ) <;> by_cases hk : x k= -(n:ℝ) <;>
      simp [f,hj,hk] at he' ⊢ <;> assumption
  let ci : {c // R.Incident m n x c} := ⟨.inr (.inr i),hxi⟩
  have hnot : ¬Function.Surjective f := by
    intro hh
    obtain ⟨j,hj⟩ := hh ci
    have h := congrArg Subtype.val hj
    dsimp [f,ci] at h
    split_ifs at h <;> simp at h
  have hlt := Fintype.card_lt_of_injective_not_surjective f hf hnot
  have hcard := Module.finrank_eq_card_basis b
  rw [Module.finrank_fintype_fun_eq_card] at hcard
  simp only [Fintype.card_fin] at hcard hlt
  omega

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothTheorem.lean <==
import Hadamard.SmoothIntrinsic

namespace HadamardPaper.HadamardRealization
open SourceChart
variable {d : ℕ}

/-- The whole of Theorem 2.6, including integrality at excluded resonance ratios. -/
theorem theorem_2_6 (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    (FacetGeometry.Smooth (R.paperPolytope m n) n ↔
      ((d:ℝ)-1)*(n:ℝ)/2<m ∧ ¬∃ z : ℤ,(m:ℝ)/(n:ℝ)=2*(z:ℝ)+1) ∧
    (((d:ℝ)-1)*(n:ℝ)/2<m → Integral (R.paperPolytope m n) n) :=
  ⟨smoothness_criterion R m n hn hnodd hmodd hnm hmd,
    fun h => (upper_regime_normality R m n hn hnodd hmodd hnm hmd h).1⟩

/-- All of Corollary 3.2 on the actual polytope and affine source lattice. -/
theorem corollary_3_2 (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    (((d:ℝ)-1)*(n:ℝ)/2<m →
      Integral (R.paperPolytope m n) n ∧ Normal (R.paperPolytope m n) n) ∧
    (FacetGeometry.Smooth (R.paperPolytope m n) n → Normal (R.paperPolytope m n) n) :=
  ⟨upper_regime_normality R m n hn hnodd hmodd hnm hmd,
    smooth_normality R m n hn hnodd hmodd hnm hmd⟩

/-- Full Theorem 2.6 for an arbitrary real marked Hadamard matrix. -/
theorem real_theorem_2_6 (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    (FacetGeometry.Smooth (realPaper H c e m n) n ↔
      ((d:ℝ)-1)*(n:ℝ)/2<m ∧ ¬∃ z : ℤ,(m:ℝ)/(n:ℝ)=2*(z:ℝ)+1) ∧
    (((d:ℝ)-1)*(n:ℝ)/2<m → Integral (realPaper H c e m n) n) :=
  ⟨real_smoothness_criterion H hH c e m n hn hnodd hmodd hnm hmd,
    fun h => (real_upper_regime_normality H hH c e m n hn hnodd hmodd hnm hmd h).1⟩

/-- Full Corollary 3.2 for an arbitrary real marked Hadamard matrix. -/
theorem real_corollary_3_2 (H : Matrix (Fin (d+1)) (Fin (d+1)) ℝ)
    (hH : H.IsHadamard) (c : Fin (d+1)) (e : Fin d ≃ {j : Fin (d+1) // j≠c})
    (m n : ℤ) (hn : 0<n) (hnodd : Odd n) (hmodd : Odd m)
    (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    (((d:ℝ)-1)*(n:ℝ)/2<m →
      Integral (realPaper H c e m n) n ∧ Normal (realPaper H c e m n) n) ∧
    (FacetGeometry.Smooth (realPaper H c e m n) n → Normal (realPaper H c e m n) n) :=
  ⟨real_upper_regime_normality H hH c e m n hn hnodd hmodd hnm hmd,
    real_smooth_normality H hH c e m n hn hnodd hmodd hnm hmd⟩

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothUpper.lean <==
import Hadamard.SmoothVertices
import Hadamard.SmoothResonance
import Hadamard.SmoothBasis

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module
open scoped BigOperators Classical
variable {d : ℕ}

noncomputable def cubeIndex (n : ℤ) (x : Fin d → ℝ) (j : Fin d) : FacetIndex d :=
  if x j= -(n:ℝ) then .inl j else .inr (.inl j)
noncomputable def cubeSign (n : ℤ) (x : Fin d → ℝ) (j : Fin d) : ℤ :=
  if x j= -(n:ℝ) then 1 else -1

lemma cubeIndex_injective (n : ℤ) (x : Fin d → ℝ) : Function.Injective (cubeIndex n x) := by
  intro j k he
  by_cases hj : x j= -(n:ℝ) <;> by_cases hk : x k= -(n:ℝ) <;>
    simp [cubeIndex,hj,hk] at he ⊢ <;> assumption

lemma Rows.cubeIndex_normal (R : Rows d) (n : ℤ) (x : Fin d → ℝ) (j : Fin d) :
    R.facetNormal (cubeIndex n x j)=Pi.single j (cubeSign n x j) := by
  simp only [cubeIndex,cubeSign]
  split_ifs <;> rfl

lemma Rows.cubeIndex_incident (R : Rows d) (m n : ℤ) (x : Fin d → ℝ) (j : Fin d)
    (hj : x j= -(n:ℝ) ∨ x j=n) : R.Incident m n x (cubeIndex n x j) := by
  dsimp [cubeIndex]
  split_ifs with h
  · simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using h
  · have he := hj.resolve_left h
    simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using congrArg Neg.neg he

lemma Rows.not_free_bound (R : Rows d) (m n : ℤ) (x : Fin d → ℝ)
    (hx : x∈truncation R.v m n) (j : Fin d)
    (hj : ¬(R.sourceSlabs m n).Free x j) : x j= -(n:ℝ) ∨ x j=n := by
  change ¬(((-n:ℤ):ℝ)<x j ∧ x j<n) at hj
  push_cast at hj
  have h := hx.1 j
  rcases le_or_gt (x j) (-(n:ℝ)) with h' | h'
  · left; linarith
  · right
    have hh : ¬x j<(n:ℝ) := fun hh => hj ⟨h',hh⟩
    linarith

/-- Every upper-regime nonresonant vertex has a genuine integer basis of all
incident primitive normals. -/
theorem Rows.upper_vertex_basis (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnm : n<m) (hmd : m<(d:ℤ)*n)
    (hup : ((d:ℝ)-1)*(n:ℝ)/2<m) (hnr : ¬Resonant m n)
    (x : Fin d → ℝ) (hx : x∈(truncation R.v m n).extremePoints ℝ) :
    ∃ b : Basis {c // R.Incident m n x c} ℤ (Fin d → ℤ),
      ∀ c,b c=R.facetNormal c := by
  have hd : 1<d := by
    by_contra h
    have hsmall : d=0 ∨ d=1 := by omega
    rcases hsmall with h | h <;> subst d <;> norm_num at hmd <;> omega
  have hnR : (0:ℝ)<n := by exact_mod_cast hn
  have hsign : ∀ k,cubeSign n x k=1 ∨ cubeSign n x k= -1 := by
    intro k; dsimp [cubeSign]; split_ifs <;> simp
  by_cases hfree : ∃ j,(R.sourceSlabs m n).Free x j
  · obtain ⟨j,hj⟩ := hfree
    have hcard := R.upper_free_card m n (le_of_lt hn) hup x hx
    have hsub : ∀ k,(R.sourceSlabs m n).Free x k → k=j := by
      intro k hk
      have he := Fintype.card_le_one_iff.mp hcard (⟨k,hk⟩ : {k // (R.sourceSlabs m n).Free x k}) ⟨j,hj⟩
      exact congrArg Subtype.val he
    have hbound (k) (hkj : k≠j) : x k= -(n:ℝ) ∨ x k=n :=
      R.not_free_bound m n x hx.1 k (fun hk => hkj (hsub k hk))
    have hex : ∃ i,dotMap (R.v i) x= -(m:ℝ) := by
      by_contra h
      push Not at h
      have hnact : IsEmpty {i // (R.sourceSlabs m n).Active x i} :=
        ⟨fun i => h i ((R.sourceSlabs_active m n x hx.1 i).mp i.property)⟩
      let := hnact
      have hv : x∈(R.sourceSlabs m n).region.extremePoints ℝ := by rwa [R.sourceSlabs_region]
      have hc := (R.sourceSlabs m n).free_card_le_active x hv
      have hpos : 0<Fintype.card {k // (R.sourceSlabs m n).Free x k} :=
        Fintype.card_pos_iff.mpr ⟨⟨j,hj⟩⟩
      simp at hc
      omega
    obtain ⟨i,hi⟩ := hex
    let f : Fin d → {c // R.Incident m n x c} := fun k =>
      if hkj : k=j then ⟨.inr (.inr i),hi⟩
      else ⟨cubeIndex n x k,R.cubeIndex_incident m n x k (hbound k hkj)⟩
    have hf : Function.Injective f := by
      intro k l he
      have he' := congrArg Subtype.val he
      by_cases hk : k=j <;> by_cases hl : l=j
      · exact hk.trans hl.symm
      · simp only [f,hk,hl,dite_eq_left] at he'
        dsimp [cubeIndex] at he'
        split_ifs at he'; simp at he'
      · simp only [f,hk,hl,dite_eq_left] at he'
        dsimp [cubeIndex] at he'
        split_ifs at he'; simp at he'
      · apply cubeIndex_injective n x
        simpa [f,hk,hl] using he'
    have hsur : Function.Surjective f := by
      intro c
      rcases c with ⟨c,hc⟩
      rcases c with k | k | t
      · have hk : x k= -(n:ℝ) := by
          simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using hc
        have hkj : k≠j := by
          intro he; subst k
          have hj' : -(n:ℝ)<x j ∧ x j<n := by simpa [System.Free,Rows.sourceSlabs] using hj
          linarith [hj'.1]
        exact ⟨k,Subtype.ext (by simp [f,hkj,cubeIndex,hk])⟩
      · have hk : x k=(n:ℝ) := by
          simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using congrArg Neg.neg hc
        have hkn : x k≠ -(n:ℝ) := by linarith
        have hkj : k≠j := by
          intro he; subst k
          have hj' : -(n:ℝ)<x j ∧ x j<n := by simpa [System.Free,Rows.sourceSlabs] using hj
          linarith [hj'.2]
        exact ⟨k,Subtype.ext (by simp [f,hkj,cubeIndex,hkn])⟩
      · have hit : i=t := R.upper_unique_active m n (le_of_lt hn) hup x hx.1.1 i t hi (le_of_eq hc)
        subst t
        exact ⟨j,Subtype.ext (by simp [f])⟩
    let e : Fin d ≃ {c // R.Incident m n x c} := Equiv.ofBijective f ⟨hf,hsur⟩
    obtain ⟨b,hb⟩ := SmoothBasis.signed_coordinate_replacement j (R.v i) (cubeSign n x) (R.sign i j) hsign
    refine ⟨b.reindex e,?_⟩
    intro c
    obtain ⟨k,rfl⟩ := e.surjective c
    rw [Basis.reindex_apply,Equiv.symm_apply_apply,hb]
    change (if k=j then R.v i else Pi.single k (cubeSign n x k))=R.facetNormal (f k).val
    by_cases hk : k=j
    · simp [f,hk,Rows.facetNormal]
    · simp only [hk,ite_false,f]
      exact (R.cubeIndex_normal n x k).symm
  · have hcube (j) : x j= -(n:ℝ) ∨ x j=n :=
      R.not_free_bound m n x hx.1 j (fun hj => hfree ⟨j,hj⟩)
    have hsi (i) : dotMap (R.v i) x≠ -(m:ℝ) :=
      fun hi => hnr (R.corner_tight_resonant hd m n x hcube i hi)
    let f : Fin d → {c // R.Incident m n x c} :=
      fun j => ⟨cubeIndex n x j,R.cubeIndex_incident m n x j (hcube j)⟩
    have hf : Function.Injective f := by
      intro j k he
      exact cubeIndex_injective n x (congrArg Subtype.val he)
    have hsur : Function.Surjective f := by
      intro c
      rcases c with ⟨c,hc⟩
      rcases c with j | j | i
      · have hj : x j= -(n:ℝ) := by
          simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using hc
        exact ⟨j,Subtype.ext (by simp [f,cubeIndex,hj])⟩
      · have hj : x j=(n:ℝ) := by
          simpa [Rows.Incident,Rows.facetNormal,facetBound,dotMap_apply,Pi.single_apply] using congrArg Neg.neg hc
        have hjn : x j≠ -(n:ℝ) := by linarith
        exact ⟨j,Subtype.ext (by simp [f,cubeIndex,hjn])⟩
      · exact (hsi i hc).elim
    let e : Fin d ≃ {c // R.Incident m n x c} := Equiv.ofBijective f ⟨hf,hsur⟩
    let j : Fin d := ⟨0,by omega⟩
    obtain ⟨b,hb⟩ := SmoothBasis.signed_coordinate_replacement j (Pi.single j (cubeSign n x j))
      (cubeSign n x) (by simpa using hsign j) hsign
    refine ⟨b.reindex e,?_⟩
    intro c
    obtain ⟨k,rfl⟩ := e.surjective c
    rw [Basis.reindex_apply,Equiv.symm_apply_apply,hb]
    change (if k=j then Pi.single j (cubeSign n x j) else Pi.single k (cubeSign n x k))=
      R.facetNormal (cubeIndex n x k)
    rw [R.cubeIndex_normal]
    split_ifs with hk
    · rw [hk]
    · rfl

/-- The full parameter characterization for the actual irredundant primitive
facet presentation; intrinsic facet enumeration is connected separately. -/
theorem Rows.smooth_iff (R : Rows d) (m n : ℤ) (hn : 0<n)
    (hnodd : Odd n) (hmodd : Odd m) (hnm : n<m) (hmd : m<(d:ℤ)*n) :
    R.Smooth m n ↔ ((d:ℝ)-1)*(n:ℝ)/2<m ∧ ¬Resonant m n := by
  constructor
  · intro hs
    exact ⟨R.smooth_implies_upper m n hn hnm hmd hs,
      R.smooth_nonresonant m n hn hnm hmd hs⟩
  · rintro ⟨hup,hnr⟩
    refine ⟨(upper_regime_normality R m n hn hnodd hmodd hnm hmd hup).1,?_⟩
    intro x hx
    rw [R.paper_eq_truncation m n (by omega)] at hx
    exact R.upper_vertex_basis m n hn hnm hmd hup hnr x hx

lemma resonant_iff_odd_ratio (m n : ℤ) (hn : n≠0) :
    Resonant m n ↔ ∃ z : ℤ,(m:ℝ)/(n:ℝ)=2*(z:ℝ)+1 := by
  have hnR : (n:ℝ)≠0 := by exact_mod_cast hn
  constructor
  · rintro ⟨q,⟨z,hz⟩,hm⟩
    refine ⟨z,?_⟩
    apply (div_eq_iff hnR).mpr
    exact_mod_cast (show m=(2*z+1)*n by rw [hm,hz])
  · rintro ⟨z,hz⟩
    refine ⟨2*z+1,⟨z,rfl⟩,?_⟩
    have h := (div_eq_iff hnR).mp hz
    exact_mod_cast h

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SmoothVertices.lean <==
import Hadamard.SmoothGeometry

namespace HadamardPaper.HadamardRealization
open SlabGeometry SourceChart Set Module
open scoped BigOperators Classical
variable {d : ℕ}

/-- The source polytope as a bounded signed-slab system. The artificial upper
slab inequalities are strictly outside the cube and introduce no active faces. -/
def Rows.sourceSlabs (R : Rows d) (m n : ℤ) : System d (d+1) where
  lower := fun _ => -n
  upper := fun _ => n
  A := R.v
  lo := fun _ => -m
  hi := fun _ => (d:ℤ)*n+1

lemma Rows.dot_cube_upper (R : Rows d) (n : ℤ) (x : Fin d → ℝ)
    (hx : ∀ j,-(n:ℝ) ≤ x j ∧ x j ≤ n) (i : Fin (d+1)) :
    dotMap (R.v i) x ≤ (d:ℝ)*n := by
  have h (j : Fin d) : (R.v i j:ℝ)*x j ≤ n := by
    rcases R.sign i j with h | h <;> simp only [h,Int.cast_one,Int.cast_neg] <;>
      linarith [(hx j).1,(hx j).2]
  have hh := Finset.sum_le_sum (fun j (_ : j∈Finset.univ) => h j)
  simpa [dotMap_apply] using hh

lemma Rows.sourceSlabs_region (R : Rows d) (m n : ℤ) :
    (R.sourceSlabs m n).region=truncation R.v m n := by
  ext x
  rw [System.mem_region]
  change ((∀ j,((-n:ℤ):ℝ) ≤ x j ∧ x j ≤ n) ∧
    ∀ i,((-m:ℤ):ℝ) ≤ dotMap (R.v i) x ∧ dotMap (R.v i) x ≤ ((d:ℤ)*n+1:ℤ)) ↔ _
  push_cast
  constructor
  · rintro ⟨hx,hi⟩
    exact ⟨hx,fun i => (hi i).1⟩
  · intro hx
    refine ⟨hx.1,fun i => ⟨hx.2 i,?_⟩⟩
    linarith [R.dot_cube_upper n x hx.1 i]

lemma Rows.sourceSlabs_active (R : Rows d) (m n : ℤ) (x : Fin d → ℝ)
    (hx : x∈truncation R.v m n) (i : Fin (d+1)) :
    (R.sourceSlabs m n).Active x i ↔ dotMap (R.v i) x= -(m:ℝ) := by
  change (dotMap (R.v i) x=((-m:ℤ):ℝ) ∨
    dotMap (R.v i) x=((d:ℤ)*n+1:ℤ)) ↔ _
  push_cast
  constructor
  · rintro (h | h)
    · exact h
    · linarith [R.dot_cube_upper n x hx.1 i]
  · exact Or.inl

/-- At any extreme point in the strict upper regime, there is at most one free
cube coordinate. This is a theorem of the actual active kernel, not a rank premise. -/
theorem Rows.upper_free_card (R : Rows d) (m n : ℤ) (hn : 0≤n)
    (hm : ((d:ℝ)-1)*(n:ℝ)/2<m) (x : Fin d → ℝ)
    (hx : x∈(truncation R.v m n).extremePoints ℝ) :
    Fintype.card {j // (R.sourceSlabs m n).Free x j} ≤ 1 := by
  have hv : x∈(R.sourceSlabs m n).region.extremePoints ℝ := by
    rwa [R.sourceSlabs_region]
  have hc := (R.sourceSlabs m n).free_card_le_active x hv
  have huniq : Subsingleton {i // (R.sourceSlabs m n).Active x i} := by
    constructor
    intro i k
    apply Subtype.ext
    exact R.upper_unique_active m n hn hm x hx.1.1 i k
      ((R.sourceSlabs_active m n x hx.1 i).mp i.property)
      (le_of_eq ((R.sourceSlabs_active m n x hx.1 k).mp k.property))
  have hcard : Fintype.card {i // (R.sourceSlabs m n).Active x i} ≤ 1 :=
    Fintype.card_le_one_iff.mpr huniq.allEq
  exact hc.trans hcard

end HadamardPaper.HadamardRealization


==> anc/lean/Hadamard/SourceChart.lean <==
import Hadamard.ExtractionPolytope
import Mathlib.Analysis.Convex.Combination

namespace HadamardPaper.SourceChart
open SlabGeometry DirectExtraction
open scoped BigOperators Pointwise
variable {d r : ℕ}

def sourceLattice (s : ℤ) : Set (Fin d → ℝ) :=
  {x | ∀ j, ∃ z : ℤ, x j=(s : ℝ)+2*z}

def truncation (V : Fin r → Fin d → ℤ) (m n : ℤ) : Set (Fin d → ℝ) :=
  {x | (∀ j, -(n : ℝ) ≤ x j ∧ x j ≤ n) ∧ ∀ i, -(m : ℝ) ≤ dotMap (V i) x}

noncomputable def fromChart (s : ℤ) (y : Fin d → ℝ) : Fin d → ℝ :=
  fun j => 2*y j-(s : ℝ)
noncomputable def toChart (s : ℤ) (x : Fin d → ℝ) : Fin d → ℝ :=
  fun j => (x j+(s : ℝ))/2

lemma chart_inverse (s : ℤ) (x : Fin d → ℝ) : fromChart s (toChart s x)=x := by
  ext j; dsimp [fromChart,toChart]; ring
lemma chart_inverse' (s : ℤ) (y : Fin d → ℝ) : toChart s (fromChart s y)=y := by
  ext j; dsimp [fromChart,toChart]; ring

lemma chart_lattice (s : ℤ) (x : Fin d → ℝ) :
    x ∈ sourceLattice s ↔ ∃ z : Fin d → ℤ, x=fromChart s (fun j => (z j : ℝ)) := by
  constructor
  · intro hx
    choose z hz using hx
    refine ⟨fun j => s+z j,?_⟩
    ext j
    simp only [fromChart,Int.cast_add]
    rw [hz j]
    ring
  · rintro ⟨z,rfl⟩
    intro j
    refine ⟨z j-s,?_⟩
    simp only [fromChart,Int.cast_sub]
    ring

lemma dot_fromChart (v : Fin d → ℤ) (n : ℤ) (y : Fin d → ℝ) :
    dotMap v (fromChart n y)=2*dotMap v y-(n : ℝ)*(∑ j, v j : ℤ) := by
  simp [dotMap_apply,fromChart,mul_sub,Finset.sum_sub_distrib,Finset.mul_sum ]
  congr 1 <;> apply Finset.sum_congr rfl <;> intro j _ <;> ring

lemma chart_region (V : Fin r → Fin d → ℤ) (m n : ℤ) (b : Fin r → ℤ)
    (hb : ∀ i, 2*b i=n*(∑ j, V i j)-m) (y : Fin d → ℝ) :
    fromChart n y ∈ truncation V m n ↔ y ∈ polytope n V b := by
  constructor
  · intro h
    constructor
    · intro j
      have hj := h.1 j
      dsimp [fromChart] at hj
      constructor <;> linarith
    · intro i
      have hi := h.2 i
      rw [dot_fromChart] at hi
      have hbR : (2:ℝ)*b i=(n : ℝ)*(∑ j,V i j : ℤ)-m := by exact_mod_cast hb i
      linarith
  · intro h
    constructor
    · intro j
      have hj := h.1 j
      dsimp [fromChart]
      constructor <;> linarith
    · intro i
      rw [dot_fromChart]
      have hbR : (2:ℝ)*b i=(n : ℝ)*(∑ j,V i j : ℤ)-m := by exact_mod_cast hb i
      linarith [h.2 i]

noncomputable def chartAffine (n : ℤ) : (Fin d → ℝ) →ᵃ[ℝ] (Fin d → ℝ) where
  toFun := fromChart n
  linear := (2 : ℝ) • LinearMap.id
  map_vadd' := by
    intro p v
    ext j
    simp [fromChart]
    ring

lemma chart_image (V : Fin r → Fin d → ℤ) (m n : ℤ) (b : Fin r → ℤ)
    (hb : ∀ i, 2*b i=n*(∑ j, V i j)-m) :
    fromChart n '' polytope n V b=truncation V m n := by
  ext x
  constructor
  · rintro ⟨y,hy,rfl⟩; exact (chart_region V m n b hb y).mpr hy
  · intro hx
    refine ⟨toChart n x,?_,chart_inverse n x⟩
    apply (chart_region V m n b hb _).mp
    rwa [chart_inverse]

lemma chart_degree (V : Fin r → Fin d → ℤ) (m n : ℤ) (b : Fin r → ℤ)
    (hb : ∀ i, 2*b i=n*(∑ j, V i j)-m) (k : ℕ) (hk : 1 ≤ k)
    (Z : Fin d → ℤ) :
    fromChart ((k : ℤ)*n) (fun j => (Z j : ℝ)) ∈ (k : ℝ) • truncation V m n ↔
      (fun j => (Z j : ℝ)) ∈ (k : ℝ) • polytope n V b := by
  have hk0 : (k : ℝ) ≠ 0 := by exact_mod_cast (show k≠0 by omega)
  constructor
  · rintro ⟨x,hx,he⟩
    refine ⟨toChart n x,?_,?_⟩
    · apply (chart_region V m n b hb _).mp
      rwa [chart_inverse]
    · ext j
      have hj := congrFun he j
      simp only [Pi.smul_apply,smul_eq_mul,fromChart,Int.cast_mul,Int.cast_natCast] at hj
      change (k : ℝ)*((x j+(n : ℝ))/2)=Z j
      linarith
  · rintro ⟨y,hy,he⟩
    refine ⟨fromChart n y,(chart_region V m n b hb _).mpr hy,?_⟩
    ext j
    have hj := congrFun he j
    simp only [Pi.smul_apply,smul_eq_mul] at hj
    simp only [Pi.smul_apply,smul_eq_mul,fromChart,Int.cast_mul,Int.cast_natCast]
    nlinarith

/-- Source-lattice normality uses (kn+2Z)^d in degree k, with actual real dilates. -/
def Normal (P : Set (Fin d → ℝ)) (n : ℤ) : Prop :=
  ∀ k : ℕ, 1 ≤ k → ∀ X ∈ (k : ℝ) • P, X ∈ sourceLattice ((k : ℤ)*n) →
    ∃ p : Fin k → Fin d → ℝ, (∀ i, p i∈P ∧ p i∈sourceLattice n) ∧ ∑ i, p i=X

def Integral (P : Set (Fin d → ℝ)) (n : ℤ) : Prop :=
  ∃ S : Set (Fin d → ℝ), S.Finite ∧ S ⊆ sourceLattice n ∧ convexHull ℝ S=P

/-- Transfer of both complete conclusions; all lattice and degree translations are proved. -/
theorem transfer (V : Fin r → Fin d → ℤ) (m n : ℤ) (b : Fin r → ℤ)
    (hb : ∀ i, 2*b i=n*(∑ j, V i j)-m)
    (hint : convexHull ℝ (latticePoints n V b)=polytope n V b)
    (hidp : ∀ k : ℕ, 1 ≤ k → ∀ Z : Fin d → ℤ,
      (fun j => (Z j : ℝ)) ∈ (k : ℝ) • polytope n V b →
      ∃ p : Fin k → Fin d → ℤ, (∀ i, (fun j => (p i j : ℝ)) ∈ polytope n V b) ∧
        (∀ j, ∑ i,p i j=Z j)) :
    Integral (truncation V m n) n ∧ Normal (truncation V m n) n := by
  constructor
  · refine ⟨fromChart n '' latticePoints n V b,(finite_latticePoints n V b).image _,?_,?_⟩
    · rintro x ⟨y,⟨_,z,rfl⟩,rfl⟩
      exact (chart_lattice n _).mpr ⟨z,rfl⟩
    · change convexHull ℝ ((chartAffine n) '' latticePoints n V b)=truncation V m n
      rw [← (chartAffine n).image_convexHull, hint]
      exact chart_image V m n b hb
  · intro k hk X hX hlat
    obtain ⟨Z,rfl⟩ := (chart_lattice ((k : ℤ)*n) X).mp hlat
    obtain ⟨p,hp,he⟩ := hidp k hk Z ((chart_degree V m n b hb k hk Z).mp hX)
    refine ⟨fun i => fromChart n (fun j => (p i j : ℝ)),fun i => ⟨?_,?_⟩,?_⟩
    · exact (chart_region V m n b hb _).mpr (hp i)
    · exact (chart_lattice n _).mpr ⟨p i,rfl⟩
    · ext j
      simp only [Finset.sum_apply,fromChart,Finset.sum_sub_distrib,← Finset.mul_sum,
        Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul,Int.cast_mul,Int.cast_natCast]
      have hj : (∑ i, (p i j : ℝ))=(Z j : ℝ) := by exact_mod_cast he j
      rw [hj]

end HadamardPaper.SourceChart


==> anc/lean/Hadamard/SylvesterBlocks.lean <==
import Hadamard.SylvesterIntegrality

namespace HadamardPaper.SylvesterCharacters
open scoped BigOperators Classical

noncomputable def splitLabel (k : ℕ) : Label (4+k) ≃ Label 4 × Label k :=
  (Equiv.arrowCongr finSumFinEquiv.symm (Equiv.refl (ZMod 2))).trans
    (Equiv.sumArrowEquivProdArrow (Fin 4) (Fin k) (ZMod 2))

lemma split_character (k : ℕ) (a x : Label (4+k)) :
    character a x=character (splitLabel k a).1 (splitLabel k x).1*
      character (splitLabel k a).2 (splitLabel k x).2 := by
  rw [character,Fin.prod_univ_add]
  rfl

lemma split_zero (k : ℕ) : splitLabel k 0=(0,0) := rfl

noncomputable def lowWeight (x : Label 4) : ℕ := (x 0).val+(x 1).val+(x 2).val
noncomputable def basePattern (x : Label 4) : ℤ :=
  if lowWeight x ≤ 1 then -1 else if lowWeight x=2 then bitSign (x 3) else 1
noncomputable def baseRow (i : Fin 4) : Label 4 := ![0,Pi.single 0 1,Pi.single 1 1,Pi.single 2 1] i
noncomputable def baseColumn (i : Fin 4) : Label 4 :=
  ![Pi.single 0 1,Pi.single 1 1,Pi.single 2 1,![1,1,1,0]] i
noncomputable def baseCorrection (x : Label 4) : ℤ :=
  if x=baseColumn 0 ∨ x=baseColumn 1 ∨ x=baseColumn 2 then 1 else if x=baseColumn 3 then -1 else 0
noncomputable def baseWalsh (a : Label 4) : ℤ := ∑ x,basePattern x*character a x
noncomputable def correctionWalsh (a : Label 4) : ℤ := ∑ x,baseCorrection x*character a x

/-- Kernel certificates concern only the fixed four-bit pattern. The tail is
handled by universal character orthogonality below. -/
theorem base_certificates :
    (∀ x : Label 4,basePattern x=1 ∨ basePattern x= -1) ∧
    basePattern 0= -1 ∧ baseCorrection 0=0 ∧
    (∀ i : Fin 4,baseColumn i≠0) ∧
    Function.Injective baseColumn ∧ Function.Injective baseRow ∧
    (∀ i : Fin 4,baseWalsh (baseRow i)= -6 ∧ correctionWalsh (baseRow i)=2) ∧
    (∀ a : Label 4,(∀ i : Fin 4,a≠baseRow i) → -2 ≤ baseWalsh a) ∧
    (∀ a : Label 4,-2 ≤ correctionWalsh a) ∧
    (∀ i : Fin 4,basePattern (baseColumn i)=if i=3 then 1 else -1) ∧
    (∀ i : Fin 4,baseCorrection (baseColumn i)=if i=3 then -1 else 1) ∧
    (∀ x : Label 4,(∀ i : Fin 4,x≠baseColumn i) → baseCorrection x=0) := by
  decide +kernel

lemma full_pattern_sum (k : ℕ) (a : Label (4+k)) :
    (∑ x : Label (4+k),basePattern (splitLabel k x).1*character a x)=
      baseWalsh (splitLabel k a).1*(if (splitLabel k a).2=0 then (2^k : ℤ) else 0) := by
  rw [← (splitLabel k).symm.sum_comp]
  simp only [Equiv.apply_symm_apply,split_character]
  simp only [Fintype.sum_prod_type]
  simp_rw [← mul_assoc,← Finset.mul_sum,character_sum]
  rw [← Finset.sum_mul]
  rfl

lemma full_correction_sum (k : ℕ) (a : Label (4+k)) :
    (∑ x : Label (4+k),(if (splitLabel k x).2=0 then baseCorrection (splitLabel k x).1 else 0)*character a x)=
      correctionWalsh (splitLabel k a).1 := by
  rw [← (splitLabel k).symm.sum_comp]
  simp only [Equiv.apply_symm_apply,split_character]
  simp only [Fintype.sum_prod_type]
  simp [ite_mul,correctionWalsh]

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterCharacters.lean <==
import Hadamard.HadamardRealization
import Mathlib.Data.ZMod.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset

namespace HadamardPaper.SylvesterCharacters
open scoped BigOperators

abbrev Label (k : ℕ) := Fin k → ZMod 2

def bitSign (a : ZMod 2) : ℤ := if a=0 then 1 else -1

theorem bitSign_add : ∀ a b : ZMod 2, bitSign (a+b)=bitSign a*bitSign b := by decide +kernel
theorem bitSign_sum : ∀ a : ZMod 2, (∑ b : ZMod 2,bitSign (a*b))=if a=0 then 2 else 0 := by decide +kernel

@[simp] lemma bitSign_zero : bitSign 0=1 := by simp [bitSign]

def character {k : ℕ} (a x : Label k) : ℤ := ∏ j,bitSign (a j*x j)

@[simp] lemma character_zero {k : ℕ} (x : Label k) : character 0 x=1 := by simp [character]
@[simp] lemma character_at_zero {k : ℕ} (a : Label k) : character a 0=1 := by simp [character]

lemma character_add {k : ℕ} (a b x : Label k) : character (a+b) x=character a x*character b x := by
  simp [character,add_mul,bitSign_add,Finset.prod_mul_distrib]

lemma character_comm {k : ℕ} (a x : Label k) : character a x=character x a := by simp [character,mul_comm]

lemma label_add_self {k : ℕ} (a : Label k) : a+a=0 := by ext j; exact CharTwo.add_self_eq_zero (a j)

lemma character_sq {k : ℕ} (a x : Label k) : character a x*character a x=1 := by
  rw [← character_add,label_add_self,character_zero]

lemma character_sign {k : ℕ} (a x : Label k) : character a x=1 ∨ character a x= -1 := by
  have h := character_sq a x
  exact mul_self_eq_one_iff.mp h

lemma label_card (k : ℕ) : Fintype.card (Label k)=2^k := by simp [Label]

lemma character_sum {k : ℕ} (a : Label k) :
    (∑ x,character a x)=if a=0 then (2^k : ℤ) else 0 := by
  classical
  dsimp [character]
  have he := Fintype.prod_sum (fun j (b : ZMod 2) => bitSign (a j*b))
  rw [← he]
  simp_rw [bitSign_sum]
  by_cases ha : a=0
  · subst a; simp
  · rw [ite_eq_right ha]
    have he : ∃ j,a j≠0 := by
      by_contra h
      push Not at h
      exact ha (funext h)
    obtain ⟨j,hj⟩ := he
    exact Finset.prod_eq_zero (Finset.mem_univ j) (ite_eq_right hj)

lemma add_eq_zero_iff {k : ℕ} (a b : Label k) : a+b=0 ↔ a=b := by
  constructor
  · intro h
    have hh := congrArg (fun x : Label k => x+b) h
    simpa [add_assoc,label_add_self] using hh
  · rintro rfl; exact label_add_self a

lemma character_orthogonal {k : ℕ} (a b : Label k) :
    (∑ x,character a x*character b x)=if a=b then (2^k : ℤ) else 0 := by
  simp_rw [← character_add]
  simp only [character_sum,add_eq_zero_iff]

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterHole.lean <==
import Mathlib.Analysis.Convex.Combination
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Tactic

set_option maxHeartbeats 8000000

namespace HadamardPaper
namespace SylvesterHole
open scoped BigOperators
abbrev Point := Fin 15 → ℝ

def normals : Fin 16 → Point :=
  ![![1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1],
    ![-1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1],
    ![1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1],
    ![-1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1],
    ![1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1],
    ![-1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1],
    ![1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1],
    ![-1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1],
    ![1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1],
    ![-1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1],
    ![1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1],
    ![-1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1],
    ![1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1],
    ![-1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1],
    ![1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1],
    ![-1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1]]

def dot (v x : Point) : ℝ := ∑ j, v j*x j

def paperPolytope (m n : ℝ) : Set Point :=
  convexHull ℝ (Set.range (fun i : Fin 16 => m • normals i)) ∩
    {x | ∀ j, -n ≤ x j ∧ x j ≤ n}

def sourceLattice (n : ℤ) : Set Point :=
  {x | ∀ j, ∃ k : ℤ, x j = (n : ℝ)+2*k}

def center : Point := ![0, 0, 0, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1]
def hole : Point := 2 • center

noncomputable def weights : Fin 16 → ℝ :=
  fun i => ![13, 1, 1, 1, 1, 5, 5, 5, 1, 5, 5, 5, 5, 9, 9, 9] i / 80

lemma normals_gram (i k : Fin 16) :
    dot (normals i) (normals k) = if i=k then 15 else -1 := by
  fin_cases i <;> fin_cases k <;> norm_num [dot, normals, Fin.sum_univ_succ]

lemma paper_halfspaces (x : Point) (hx : x ∈ paperPolytope 5 1) (i : Fin 16) :
    -5 ≤ dot (normals i) x := by
  have hsub : convexHull ℝ (Set.range (fun k : Fin 16 => (5:ℝ) • normals k)) ⊆
      {y | -5 ≤ dot (normals i) y} := by
    apply convexHull_min
    · rintro y ⟨k, rfl⟩
      have hd : dot (normals i) ((5:ℝ) • normals k) = 5 * dot (normals i) (normals k) := by
        simp [dot, Finset.mul_sum, mul_left_comm]
      rw [Set.mem_ofPred_eq, hd, normals_gram]
      split_ifs <;> norm_num
    · intro y hy z hz s t hs ht hst
      change -5 ≤ dot (normals i) y at hy
      change -5 ≤ dot (normals i) z at hz
      change -5 ≤ dot (normals i) (s • y+t • z)
      have hd : dot (normals i) (s • y+t • z) = s*dot (normals i) y+t*dot (normals i) z := by
        simp [dot, mul_add, Finset.sum_add_distrib, Finset.mul_sum, mul_left_comm]
      rw [hd]
      nlinarith [mul_nonneg hs (show 0 ≤ dot (normals i) y+5 by linarith),
        mul_nonneg ht (show 0 ≤ dot (normals i) z+5 by linarith)]
  exact hsub hx.1

lemma center_in_polytope : center ∈ paperPolytope 5 1 := by
  constructor
  · apply mem_convexHull_of_exists_fintype weights (fun i : Fin 16 => (5:ℝ) • normals i)
    · intro i
      fin_cases i <;> norm_num [weights]
    · norm_num [weights, Fin.sum_univ_succ]
    · intro i
      exact Set.mem_range_self i
    · ext j
      fin_cases j <;> norm_num [weights, normals, center, Fin.sum_univ_succ]
  · intro j
    fin_cases j <;> norm_num [center]

lemma hole_in_degree_two_lattice : hole ∈ sourceLattice 2 := by
  intro j
  fin_cases j
  · use -1
    norm_num [hole, center]
  · use -1
    norm_num [hole, center]
  · use -1
    norm_num [hole, center]
  · use -2
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use -2
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]
  · use 0
    norm_num [hole, center]

lemma unit_point_sign (x : Point) (hx : x ∈ paperPolytope 5 1)
    (hl : x ∈ sourceLattice 1) (j : Fin 15) : x j=1 ∨ x j= -1 := by
  obtain ⟨k, hk⟩ := hl j
  have hlo := (hx.2 j).1
  have hhi := (hx.2 j).2
  have hkl : (-1:ℝ) ≤ k := by norm_num at hk; linarith
  have hku : (k:ℝ) ≤ 0 := by norm_num at hk; linarith
  have hkl' : (-1:ℤ) ≤ k := by exact_mod_cast hkl
  have hku' : k ≤ 0 := by exact_mod_cast hku
  have hcases : k=0 ∨ k= -1 := by omega
  rcases hcases with rfl | rfl <;> norm_num at hk <;> simp [hk]

lemma no_lattice_split (x y : Point) (hx : x ∈ paperPolytope 5 1)
    (hy : y ∈ paperPolytope 5 1) (hl : x ∈ sourceLattice 1) : x+y ≠ hole := by
  intro he
  have fixed (j : Fin 15) (hj : 3 ≤ j.val) : x j=center j ∧ y j=center j := by
    have hsum := congrFun he j
    have hxj := hx.2 j
    have hyj := hy.2 j
    fin_cases j <;> norm_num [hole, center] at * <;> constructor <;> linarith
  obtain ⟨x3, y3⟩ := fixed 3 (by decide)
  obtain ⟨x4, y4⟩ := fixed 4 (by decide)
  obtain ⟨x5, y5⟩ := fixed 5 (by decide)
  obtain ⟨x6, y6⟩ := fixed 6 (by decide)
  obtain ⟨x7, y7⟩ := fixed 7 (by decide)
  obtain ⟨x8, y8⟩ := fixed 8 (by decide)
  obtain ⟨x9, y9⟩ := fixed 9 (by decide)
  obtain ⟨x10, y10⟩ := fixed 10 (by decide)
  obtain ⟨x11, y11⟩ := fixed 11 (by decide)
  obtain ⟨x12, y12⟩ := fixed 12 (by decide)
  obtain ⟨x13, y13⟩ := fixed 13 (by decide)
  obtain ⟨x14, y14⟩ := fixed 14 (by decide)
  have rx1 := paper_halfspaces x hx 1
  have ry1 := paper_halfspaces y hy 1
  have rx2 := paper_halfspaces x hx 2
  have ry2 := paper_halfspaces y hy 2
  have rx3 := paper_halfspaces x hx 3
  have ry3 := paper_halfspaces y hy 3
  have rx4 := paper_halfspaces x hx 4
  have ry4 := paper_halfspaces y hy 4
  have e0 := congrFun he 0
  have e1 := congrFun he 1
  have e2 := congrFun he 2
  simp [dot, normals, Fin.sum_univ_succ, hole, center] at x3 y3 x4 y4 x5 y5 x6 y6 x7 y7 x8 y8 x9 y9 x10 y10 x11 y11 x12 y12 x13 y13 x14 y14 rx1 ry1 rx2 ry2 rx3 ry3 rx4 ry4 e0 e1 e2
  rcases unit_point_sign x hx hl 0 with hx0 | hx0 <;>
    rcases unit_point_sign x hx hl 1 with hx1 | hx1 <;>
    rcases unit_point_sign x hx hl 2 with hx2 | hx2 <;> linarith

/-- An actual degree-two hole for the actual convex-hull truncation and affine lattice.
Global integrality is the separate analytic theorem and is not assumed here. -/
theorem nonnormal_witness :
    center ∈ paperPolytope 5 1 ∧ hole=2 • center ∧ hole ∈ sourceLattice 2 ∧
    ¬ ∃ x y : Point, x ∈ paperPolytope 5 1 ∧ y ∈ paperPolytope 5 1 ∧
      x ∈ sourceLattice 1 ∧ y ∈ sourceLattice 1 ∧ x+y=hole := by
  refine ⟨center_in_polytope, rfl, hole_in_degree_two_lattice, ?_⟩
  rintro ⟨x,y,hx,hy,hxl,_,he⟩
  exact no_lattice_split x y hx hy hxl he

end SylvesterHole
end HadamardPaper


==> anc/lean/Hadamard/SylvesterIntegrality.lean <==
import Hadamard.SylvesterRealization
import Hadamard.QuartetIntegrality

namespace HadamardPaper.SylvesterCharacters
open HadamardRealization SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Classical

/-- Integrality at and above the exact Sylvester coefficient, including equality. -/
theorem all_order_integrality (k : ℕ) (hk : 4 ≤ k) (m n : ℤ)
    (hn : 0 < n) (hm : 0 < m) (hnodd : Odd n) (hmodd : Odd m)
    (hbound : (3*((2^k : ℕ) : ℝ)/8-1)*(n : ℝ) ≤ m) :
    Integral ((rows k).paperPolytope m n) n := by
  let R := rows k
  let V := R.normalized.v
  let b := chartRHS R.normalized m n
  let S := asSlabs n V b
  have hN : 16 ≤ 2^k := by
    calc
      16 = 2^4 := by norm_num
      _ ≤ 2^k := Nat.pow_le_pow_right (by omega) hk
  have hd : 7 ≤ 2^k-1 := by omega
  have harith := normalized_chart_arithmetic R m n hmodd hnodd (R.order_four (by omega))
  have he : S.region=polytope n V b := asSlabs_region n V b R.normalized.sign
  have hv (a : Fin (2^k-1) → ℝ) (ha : a∈(polytope n V b).extremePoints ℝ) :
      ∀ j,∃ z : ℤ,a j=z := by
    have hfree := free_card_from_quartet V m n (le_of_lt hn) R.normalized.sign b harith.1
      (3*((2^k : ℕ) : ℝ)/2-4) (normalized_quartet_bound k) (by nlinarith) a ha
    have hactive (i) (hi : S.Active a i) : dotMap (V i) a=(b i : ℝ) := by
      rcases hi with h | h
      · exact h
      · have hh := signed_box_upper n (V i) (R.normalized.sign i) a ha.1.1
        change dotMap (V i) a=(((2^k-1 : ℕ) : ℤ)*n+1 : ℤ) at h
        push_cast at h
        linarith
    have hpar : ∃ c : ℤ,∀ i,S.Active a i → ∃ z : ℤ,S.rhs a i=c+2*z := by
      obtain ⟨c,hc⟩ := harith.2
      refine ⟨c,fun i hi => ?_⟩
      have hi' : dotMap (S.A i) a=(S.lo i : ℝ) := hactive i hi
      rw [SlabGeometry.System.rhs,ite_eq_left hi']
      exact hc i
    apply vertex_integral_of_free_parity S R.normalized.sign a
      (by rwa [he]) hfree hpar
  have hcomp : IsCompact (polytope n V b) := by rw [← he]; exact S.isCompact_region
  have hconv := polytope_convex n V b
  have hhull : convexHull ℝ (latticePoints n V b)=polytope n V b := by
    apply Set.Subset.antisymm
    · exact convexHull_min (fun _ h => h.1) hconv
    · rw [← closure_convexHull_extremePoints hcomp hconv]
      apply closure_minimal (convexHull_mono ?_) ((finite_latticePoints n V b).isClosed_convexHull ℝ)
      intro a ha
      choose z hz using hv a ha
      exact ⟨ha.1,z,funext hz⟩
  have hnorm : Integral (truncation V m n) n := by
    refine ⟨fromChart n '' latticePoints n V b,(finite_latticePoints n V b).image _,?_,?_⟩
    · rintro x ⟨y,⟨_,z,rfl⟩,rfl⟩
      exact (chart_lattice n _).mpr ⟨z,rfl⟩
    · change convexHull ℝ ((chartAffine n) '' latticePoints n V b)=truncation V m n
      rw [← (chartAffine n).image_convexHull,hhull]
      exact chart_image V m n b harith.1
  let E := signedEquiv (Equiv.refl _) (R.v 0) (R.sign 0)
  rw [← R.normalization_image] at hnorm
  have htrans := integral_linear_image (E '' truncation R.v m n) n E.symm
    (signedEquiv_symm_lattice (Equiv.refl _) (R.v 0) (R.sign 0) n) hnorm
  have himage : E.symm '' (E '' truncation R.v m n)=truncation R.v m n := by ext; simp
  rw [himage] at htrans
  rwa [R.paper_eq_truncation m n hm]

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterProfiles.lean <==
import Hadamard.SylvesterQuartets

namespace HadamardPaper.SylvesterCharacters
open scoped BigOperators Classical

noncomputable def spatialCount {k : ℕ} (f : Fin 4 → Label k) (w : ℤ) : ℕ :=
  (Finset.univ.filter (fun x : {x : Label k // x≠0} => weight f x=w)).card

lemma spatial_count_relation {k : ℕ} (f : Fin 4 → Label k) (w : ℤ) :
    (spatialCount f w : ℤ)+(if w=4 then 1 else 0)=(countWeight f w : ℤ) := by
  have he := sum_except_zero (fun x => if weight f x=w then (1:ℤ) else 0)
  rw [weight_zero] at he
  simpa [spatialCount,countWeight,eq_comm] using he

/-- The two exact profiles in Lemma 4.7, with the marked weight-four column
removed. Integer-scaled equations avoid any divisibility convention. -/
theorem spatial_profiles {k : ℕ} (f : Fin 4 → Label k) (hf : Function.Injective f) :
    8*(spatialCount f 0 : ℤ)=3*(2^k : ℤ)+3*correlation f ∧
    2*(spatialCount f 2 : ℤ)=(2^k : ℤ)-correlation f ∧
    8*(spatialCount f 4 : ℤ)=(2^k : ℤ)+correlation f-8 ∧
    2*(∑ x : {x : Label k // x≠0},weight f x)=3*(2^k : ℤ)-correlation f-8 := by
  obtain ⟨hL,h4,h2,h0⟩ := full_quartet_profiles f hf
  have c0 := spatial_count_relation f 0
  have c2 := spatial_count_relation f 2
  have c4 := spatial_count_relation f 4
  norm_num at c0 c2 c4
  have he := sum_except_zero (weight f)
  rw [weight_zero] at he
  exact ⟨by omega,by omega,by omega,by omega⟩


end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterQuartets.lean <==
import Hadamard.SylvesterCharacters

namespace HadamardPaper.SylvesterCharacters
open scoped BigOperators Classical

noncomputable def pairSum (w : Fin 4 → ℤ) : ℤ :=
  w 0*w 1+w 0*w 2+w 0*w 3+w 1*w 2+w 1*w 3+w 2*w 3
noncomputable def fourProduct (w : Fin 4 → ℤ) : ℤ := w 0*w 1*w 2*w 3

lemma four_profile_identity (w : Fin 4 → ℤ) (hw : ∀ i,w i=1 ∨ w i= -1) :
    2*|∑ i,w i|=3+pairSum w-fourProduct w ∧
    8*(if |∑ i,w i|=4 then (1:ℤ) else 0)=1+pairSum w+fourProduct w ∧
    2*(if |∑ i,w i|=2 then (1:ℤ) else 0)=1-fourProduct w ∧
    8*(if |∑ i,w i|=0 then (1:ℤ) else 0)=3-pairSum w+3*fourProduct w := by
  have hh : (∑ i,w i)=w 0+(w 1+(w 2+w 3)) := by
    simp only [Fin.sum_univ_succ,Fin.sum_univ_zero,add_zero]
    rfl
  rw [hh]
  rcases hw 0 with h0 | h0 <;> rcases hw 1 with h1 | h1 <;>
    rcases hw 2 with h2 | h2 <;> rcases hw 3 with h3 | h3
  all_goals norm_num [pairSum,fourProduct,h0,h1,h2,h3]

noncomputable def weight {k : ℕ} (f : Fin 4 → Label k) (x : Label k) : ℤ := |∑ i,character (f i) x|
noncomputable def countWeight {k : ℕ} (f : Fin 4 → Label k) (w : ℤ) : ℕ :=
  (Finset.univ.filter (fun x => weight f x=w)).card
noncomputable def correlation {k : ℕ} (f : Fin 4 → Label k) : ℤ :=
  if f 0+f 1+f 2+f 3=0 then 2^k else 0

lemma quartet_pair_sum {k : ℕ} (f : Fin 4 → Label k) (hf : Function.Injective f) :
    (∑ x,pairSum (fun i => character (f i) x))=0 := by
  simp [pairSum,Finset.sum_add_distrib,character_orthogonal,hf.eq_iff]

lemma quartet_product_sum {k : ℕ} (f : Fin 4 → Label k) :
    (∑ x,fourProduct (fun i => character (f i) x))=correlation f := by
  simp only [fourProduct,← character_add,character_sum,correlation]

/-- Exact full-column counts, obtained from universal character orthogonality.
The usual fractions follow by division; no order is checked by finite sampling. -/
theorem full_quartet_profiles {k : ℕ} (f : Fin 4 → Label k) (hf : Function.Injective f) :
    2*(∑ x,weight f x)=3*(2^k : ℤ)-correlation f ∧
    8*(countWeight f 4 : ℤ)=(2^k : ℤ)+correlation f ∧
    2*(countWeight f 2 : ℤ)=(2^k : ℤ)-correlation f ∧
    8*(countWeight f 0 : ℤ)=3*(2^k : ℤ)+3*correlation f := by
  have hp (x : Label k) := four_profile_identity (fun i => character (f i) x)
    (fun i => character_sign (f i) x)
  have h0 := congrArg (fun g : Label k → ℤ => ∑ x,g x) (funext (fun x => (hp x).1))
  have h4 := congrArg (fun g : Label k → ℤ => ∑ x,g x) (funext (fun x => (hp x).2.1))
  have h2 := congrArg (fun g : Label k → ℤ => ∑ x,g x) (funext (fun x => (hp x).2.2.1))
  have hz := congrArg (fun g : Label k → ℤ => ∑ x,g x) (funext (fun x => (hp x).2.2.2))
  simp only [Finset.sum_add_distrib,Finset.sum_sub_distrib,← Finset.mul_sum,
    Finset.sum_const,Finset.card_univ,label_card,nsmul_eq_mul,
    quartet_pair_sum f hf,quartet_product_sum] at h0 h4 h2 hz
  have hc (w : ℤ) : (∑ x : Label k,if |∑ i,character (f i) x|=w then (1:ℤ) else 0)=(countWeight f w : ℤ) := by
    simp [countWeight,weight]
    rfl
  rw [hc 4] at h4
  rw [hc 2] at h2
  rw [hc 0] at hz
  push_cast at h0 h4 h2 hz
  dsimp [weight]
  exact ⟨by linarith,by linarith,by linarith,by linarith⟩

lemma weight_zero {k : ℕ} (f : Fin 4 → Label k) : weight f 0=4 := by simp [weight]

lemma sum_except_zero {k : ℕ} (g : Label k → ℤ) :
    (∑ x : {x : Label k // x≠0},g x)+g 0=∑ x,g x := by
  rw [← Finset.sum_subtype (Finset.univ.erase 0) (by intro x; simp) g]
  exact Finset.sum_erase_add _ _ (Finset.mem_univ 0)

/-- The sharp quartet norm bound after deleting the marked column. -/
theorem spatial_quartet_bound {k : ℕ} (f : Fin 4 → Label k) (hf : Function.Injective f) :
    2*(∑ x : {x : Label k // x≠0},weight f x) ≤ 3*(2^k : ℤ)-8 := by
  have h := (full_quartet_profiles f hf).1
  have he := sum_except_zero (weight f)
  rw [weight_zero] at he
  have hc : 0 ≤ correlation f := by unfold correlation; split_ifs <;> positivity
  linarith

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterRealization.lean <==
import Hadamard.SylvesterQuartets
import Hadamard.MarkedHadamard

namespace HadamardPaper.SylvesterCharacters
open HadamardRealization SlabGeometry SourceChart DirectExtraction
open scoped BigOperators Matrix Classical

noncomputable def rowEquiv (k : ℕ) : Fin (2^k-1+1) ≃ Label k :=
  (Fintype.equivFinOfCardEq (by
    rw [label_card]
    have hp : 0<2^k := by positivity
    omega)).symm

noncomputable def columnEquiv (k : ℕ) : Fin (2^k-1) ≃ {x : Label k // x≠0} :=
  (Fintype.equivFinOfCardEq (by rw [Fintype.card_subtype_compl,Fintype.card_subtype_eq,label_card])).symm

noncomputable def rows (k : ℕ) : Rows (2^k-1) where
  v i j := character (rowEquiv k i) (columnEquiv k j)
  sign i j := character_sign _ _
  gram := by
    intro i l
    have he := sum_except_zero (fun x => character (rowEquiv k i) x*character (rowEquiv k l) x)
    rw [character_orthogonal] at he
    simp only [character_at_zero,one_mul] at he
    have hs : (∑ j : Fin (2^k-1),character (rowEquiv k i) (columnEquiv k j)*character (rowEquiv k l) (columnEquiv k j))=
        ∑ j : {x : Label k // x≠0},character (rowEquiv k i) j*character (rowEquiv k l) j :=
      Fintype.sum_equiv (columnEquiv k) _ _ (fun _ => rfl)
    rw [hs]
    by_cases h : i=l
    · subst l
      simp only [ite_true] at *
      have hp : 1 ≤ 2^k := Nat.one_le_pow k 2 (by omega)
      have hc : ((2^k-1 : ℕ) : ℤ)=(2^k : ℤ)-1 := by rw [Nat.cast_sub hp]; push_cast; rfl
      rw [hc]
      linarith
    · have hh := (rowEquiv k).injective.ne h
      rw [ite_eq_right h]
      rw [ite_eq_right hh] at he
      linarith

lemma rows_quartet_bound (k : ℕ) (f : Fin 4 → Fin (2^k-1+1)) (hf : Function.Injective f) :
    (∑ j,|∑ i,((rows k).v (f i) j : ℝ)|) ≤ 3*((2^k : ℕ) : ℝ)/2-4 := by
  have h := spatial_quartet_bound (fun i => rowEquiv k (f i)) ((rowEquiv k).injective.comp hf)
  have hs : (∑ j : Fin (2^k-1),|∑ i,(rows k).v (f i) j|)=
      ∑ x : {x : Label k // x≠0},weight (fun i => rowEquiv k (f i)) x := by
    exact Fintype.sum_equiv (columnEquiv k) _ _ (fun _ => rfl)
  rw [← hs] at h
  have hh : (2:ℝ)*(∑ j,|∑ i,((rows k).v (f i) j : ℝ)|) ≤ 3*((2^k : ℕ) : ℝ)-8 := by
    exact_mod_cast h
  linarith

lemma normalized_quartet_bound (k : ℕ) (f : Fin 4 → Fin (2^k-1+1)) (hf : Function.Injective f) :
    (∑ j,|∑ i,((rows k).normalized.v (f i) j : ℝ)|) ≤ 3*((2^k : ℕ) : ℝ)/2-4 := by
  have he : (∑ j,|∑ i,((rows k).normalized.v (f i) j : ℝ)|)=
      ∑ j,|∑ i,((rows k).v (f i) j : ℝ)| := by
    apply Finset.sum_congr rfl
    intro j _
    simp only [Rows.normalized,Int.cast_mul,← Finset.mul_sum,abs_mul]
    rcases (rows k).sign 0 j with h | h <;> simp [h]
  rw [he]
  exact rows_quartet_bound k f hf

/-- The all-order normality bound in Theorem 4.8 for the character realization. -/
theorem all_order_normality (k : ℕ) (hk : 4 ≤ k) (m n : ℤ)
    (hn : 0 < n) (hm : 0 < m) (hnodd : Odd n) (hmodd : Odd m)
    (hbound : (3*((2^k : ℕ) : ℝ)/8-1)*(n : ℝ)+((2^k : ℕ) : ℝ)-2 ≤ m) :
    Integral ((rows k).paperPolytope m n) n ∧ Normal ((rows k).paperPolytope m n) n := by
  let R := rows k
  have hN : 16 ≤ 2^k := by
    calc
      16 = 2^4 := by norm_num
      _ ≤ 2^k := Nat.pow_le_pow_right (by omega) hk
  have hd : 7 ≤ 2^k-1 := by omega
  have harith := normalized_chart_arithmetic R m n hmodd hnodd (R.order_four (by omega))
  have hdim : ((2^k-1 : ℕ) : ℝ)=((2^k : ℕ) : ℝ)-1 := by rw [Nat.cast_sub (by omega)]; norm_num
  have hC : (2:ℝ)*(((2^k-1)/2 : ℕ) : ℝ)=((2^k : ℕ) : ℝ)-2 := by
    obtain ⟨q,hq⟩ := R.order_four (by omega)
    have he : 2*((2^k-1)/2)=2^k-2 := by omega
    have hh : (2:ℝ)*(((2^k-1)/2 : ℕ) : ℝ)=((2^k-2 : ℕ) : ℝ) := by exact_mod_cast he
    have ht : ((2^k-2 : ℕ) : ℝ)=((2^k : ℕ) : ℝ)-2 := by rw [Nat.cast_sub (by omega)]; norm_num
    linarith
  have hc := critical_card_from_quartet R.normalized.v m n (le_of_lt hn)
    (chartRHS R.normalized m n) harith.1 (3*((2^k : ℕ) : ℝ)/2-4)
    (normalized_quartet_bound k)
    (by nlinarith)
  obtain ⟨_,hint,hidp⟩ := direct_extraction_theorem n hn R.normalized.v
    (chartRHS R.normalized m n) (by omega) R.normalized.sign harith.2 hc
  have ht := transfer R.normalized.v m n _ harith.1 hint hidp
  rw [← R.normalization_image] at ht
  have hh := (signed_integral_normal_iff (truncation R.v m n) n (Equiv.refl _) (R.v 0) (R.sign 0)).mp ht
  rwa [R.paper_eq_truncation m n hm]

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterSharpness.lean <==
import Hadamard.SylvesterWitness

namespace HadamardPaper.SylvesterCharacters
open HadamardRealization SourceChart SlabGeometry
open scoped BigOperators Matrix Classical

noncomputable def activeMatrix : Matrix (Fin 4) (Fin 4) ℤ :=
  fun i j => character (baseRow i) (baseColumn j)

lemma activeMatrix_det : activeMatrix.det ≠ 0 := by decide +kernel

lemma activeMatrix_kernel (v : Fin 4 → ℝ)
    (hv : ∀ i,∑ j,(activeMatrix i j : ℝ)*v j=0) : v=0 := by
  let M := activeMatrix.map (Int.castRingHom ℝ)
  have hd : M.det≠0 := by rw [SmallSignMatrices.cast_det]; exact_mod_cast activeMatrix_det
  have hu : IsUnit M := (Matrix.isUnit_iff_isUnit_det M).mpr (isUnit_iff_ne_zero.mpr hd)
  apply Matrix.mulVec_injective_of_isUnit hu
  simp only [Matrix.mulVec_zero]
  ext i
  exact hv i

lemma active_coefficient (k : ℕ) (i j : Fin 4) :
    (rows (4+k)).v (activeIndex k i) (freeIndex k j)=activeMatrix i j := by
  simp [rows,activeIndex,freeIndex,activeLabel,freeLabel,split_character,activeMatrix]

lemma sum_supported_free {k : ℕ} (v : Fin (2^(4+k)-1) → ℝ)
    (hv : ∀ j,(∀ i : Fin 4,j≠freeIndex k i) → v j=0)
    (i : Fin (2^(4+k)-1+1)) :
    dotMap ((rows (4+k)).v i) v=∑ l : Fin 4,((rows (4+k)).v i (freeIndex k l) : ℝ)*v (freeIndex k l) := by
  rw [dotMap_apply]
  symm
  apply Finset.sum_bij_ne_zero (fun l _ _ => freeIndex k l)
  · intro _ _ _; exact Finset.mem_univ _
  · intro _ _ _ _ _ _ h; exact freeIndex_injective k h
  · intro j _ hj
    have hex : ∃ l : Fin 4,j=freeIndex k l := by
      by_contra h
      push Not at h
      rw [hv j h,mul_zero] at hj
      contradiction
    obtain ⟨l,rfl⟩ := hex
    exact ⟨l,Finset.mem_univ l,hj,rfl⟩
  · intro _ _ _; rfl

lemma witness_other_boundary (k : ℕ) (n : ℤ) (j : Fin (2^(4+k)-1))
    (hj : ∀ i : Fin 4,j≠freeIndex k i) : witness k n j=(n : ℝ) ∨ witness k n j= -(n : ℝ) := by
  have hother : ∀ i : Fin 4,(columnEquiv (4+k) j).val≠freeLabel k i := by
    intro i hi
    apply hj i
    apply (columnEquiv (4+k)).injective
    apply Subtype.ext
    simpa [freeIndex] using hi
  rcases fullWitness_other k n (columnEquiv (4+k) j) hother with h | h
  · exact Or.inl (by simp [witness,h])
  · exact Or.inr (by simp [witness,h])

lemma tight_lower (u v b α β : ℝ) (hα : 0<α) (hβ : 0<β)
    (hab : α+β=1) (hu : b≤u) (hv : b≤v) (he : α*u+β*v=b) : u=b := by
  have hpos := mul_nonneg hβ.le (sub_nonneg.mpr hv)
  have hsum : α*(u-b)+β*(v-b)=0 := by nlinarith [congrArg (fun t => t*b) hab]
  have hle : α*(u-b) ≤ 0 := by linarith
  by_contra hne
  have hgt : 0<u-b := by have hh := lt_of_le_of_ne hu (Ne.symm hne); linarith
  have hh := mul_pos hα hgt
  linarith

/-- The displayed all-order witness is a genuine extreme point of the real
half-space/cube intersection, not merely a feasible nonlattice point. -/
theorem witness_extreme (k : ℕ) (n : ℤ) (hn : 1 ≤ n) :
    witness k n∈(truncation (rows (4+k)).v (sharpParameter k n) n).extremePoints ℝ := by
  refine ⟨witness_feasible k n hn,?_⟩
  intro y hy z hz hseg
  obtain ⟨α,β,hα,hβ,hab,hmix⟩ := hseg
  let v := y-witness k n
  have hvfixed : ∀ j,(∀ i : Fin 4,j≠freeIndex k i) → v j=0 := by
    intro j hj
    have he := congrFun hmix j
    simp only [Pi.add_apply,Pi.smul_apply,smul_eq_mul] at he
    have hyj := hy.1 j
    have hzj := hz.1 j
    rcases witness_other_boundary k n j hj with hw | hw
    · have ht : y j=(n : ℝ) := by
        have ht := tight_lower (-y j) (-z j) (-(n : ℝ)) α β hα hβ hab
          (by linarith) (by linarith) (by rw [hw] at he; nlinarith)
        linarith
      dsimp [v]; simp [ht,hw]
    · have ht := tight_lower (y j) (z j) (-(n : ℝ)) α β hα hβ hab hyj.1 hzj.1
        (by rwa [hw] at he)
      dsimp [v]; simp [ht,hw]
  have hvrows (i : Fin 4) : dotMap ((rows (4+k)).v (activeIndex k i)) v=0 := by
    have ht := congrArg (dotMap ((rows (4+k)).v (activeIndex k i))) hmix
    rw [map_add,map_smul,map_smul,witness_active] at ht
    have hyrow := hy.2 (activeIndex k i)
    have hzrow := hz.2 (activeIndex k i)
    have he := tight_lower _ _ (-(sharpParameter k n : ℝ)) α β hα hβ hab hyrow hzrow ht
    dsimp [v]; rw [map_sub,he,witness_active]; ring
  have hfree : (fun i : Fin 4 => v (freeIndex k i))=0 := by
    apply activeMatrix_kernel
    intro i
    have hh := hvrows i
    rw [sum_supported_free v hvfixed] at hh
    simpa [active_coefficient] using hh
  ext j
  have hzero : v j=0 := by
    by_cases h : ∃ i : Fin 4,j=freeIndex k i
    · obtain ⟨i,rfl⟩ := h
      exact congrFun hfree i
    · push Not at h
      exact hvfixed j h
  exact sub_eq_zero.mp hzero

lemma witness_not_lattice (k : ℕ) (n : ℤ) : witness k n∉sourceLattice n := by
  intro h
  obtain ⟨z,hz⟩ := h (freeIndex k 0)
  have he : witness k n (freeIndex k 0)=(-n+1 : ℤ) := by
    simp only [witness,freeIndex,Equiv.apply_symm_apply]
    rw [fullWitness_free,ite_eq_right (by decide : (0 : Fin 4)≠3)]
  rw [he] at hz
  have hh : -n+1=n+2*z := by exact_mod_cast hz
  omega

lemma sharpParameter_admissible (k : ℕ) (n : ℤ) (hn : 0<n) (hodd : Odd n) :
    n<sharpParameter k n ∧ sharpParameter k n<((2^(4+k)-1 : ℕ) : ℤ)*n ∧ Odd (sharpParameter k n) := by
  have hT : (1:ℤ) ≤ 2^k := by exact_mod_cast Nat.one_le_pow k 2 (by omega)
  have hpow : (2^(4+k) : ℕ)=16*2^k := by rw [pow_add]; norm_num
  have hN : 1 ≤ 2^(4+k) := Nat.one_le_pow (4+k) 2 (by omega)
  have hd : ((2^(4+k)-1 : ℕ) : ℤ)=16*(2^k : ℤ)-1 := by rw [Nat.cast_sub hN,hpow]; push_cast; ring
  have hpos := mul_nonneg (by omega : 0≤n-1) (by omega : (0:ℤ) ≤ 2^k)
  refine ⟨?_,?_,?_⟩
  · dsimp [sharpParameter]; nlinarith
  · rw [hd]; dsimp [sharpParameter]; nlinarith
  · obtain ⟨a,ha⟩ := hodd
    refine ⟨3*(2^k : ℤ)*n-a-2,?_⟩
    dsimp [sharpParameter]
    nlinarith

/-- All-order sharpness with actual convex-hull membership and extremality. -/
theorem sharpness_witness (k : ℕ) (n : ℤ) (hn : 0<n) (hodd : Odd n) :
    n<sharpParameter k n ∧ sharpParameter k n<((2^(4+k)-1 : ℕ) : ℤ)*n ∧
    Odd (sharpParameter k n) ∧
    witness k n∈((rows (4+k)).paperPolytope (sharpParameter k n) n).extremePoints ℝ ∧
    witness k n∉sourceLattice n := by
  obtain ⟨h1,h2,h3⟩ := sharpParameter_admissible k n hn hodd
  refine ⟨h1,h2,h3,?_,witness_not_lattice k n⟩
  rw [(rows (4+k)).paper_eq_truncation _ _ (by omega)]
  exact witness_extreme k n (by omega)

end HadamardPaper.SylvesterCharacters


==> anc/lean/Hadamard/SylvesterWitness.lean <==
import Hadamard.SylvesterBlocks

namespace HadamardPaper.SylvesterCharacters
open HadamardRealization SourceChart SlabGeometry
open scoped BigOperators Classical Matrix

noncomputable def fullWitness (k : ℕ) (n : ℤ) (x : Label (4+k)) : ℤ :=
  n*basePattern (splitLabel k x).1+
    if (splitLabel k x).2=0 then baseCorrection (splitLabel k x).1 else 0

noncomputable def freeLabel (k : ℕ) (i : Fin 4) : Label (4+k) :=
  (splitLabel k).symm (baseColumn i,0)
noncomputable def activeLabel (k : ℕ) (i : Fin 4) : Label (4+k) :=
  (splitLabel k).symm (baseRow i,0)

lemma freeLabel_ne_zero (k : ℕ) (i : Fin 4) : freeLabel k i≠0 := by
  intro h
  have hh := congrArg (fun x => (splitLabel k x).1) h
  simp [freeLabel,split_zero] at hh
  exact base_certificates.2.2.2.1 i hh

noncomputable def freeIndex (k : ℕ) (i : Fin 4) : Fin (2^(4+k)-1) :=
  (columnEquiv (4+k)).symm ⟨freeLabel k i,freeLabel_ne_zero k i⟩
noncomputable def activeIndex (k : ℕ) (i : Fin 4) : Fin (2^(4+k)-1+1) :=
  (rowEquiv (4+k)).symm (activeLabel k i)
noncomputable def witness (k : ℕ) (n : ℤ) : Fin (2^(4+k)-1) → ℝ :=
  fun j => (fullWitness k n (columnEquiv (4+k) j) : ℝ)

def sharpParameter (k : ℕ) (n : ℤ) : ℤ := (6*(2^k : ℤ)-1)*n-2

lemma freeIndex_injective (k : ℕ) : Function.Injective (freeIndex k) := by
  intro i j h
  have hh := congrArg (fun t => (splitLabel k (columnEquiv (4+k) t)).1) h
  simp [freeIndex,freeLabel] at hh
  exact base_certificates.2.2.2.2.1 hh

lemma fullWitness_zero (k : ℕ) (n : ℤ) : fullWitness k n 0= -n := by
  simp only [fullWitness,split_zero,ite_true,
    base_certificates.2.1,base_certificates.2.2.1,mul_neg, mul_one,add_zero]

lemma fullWitness_free (k : ℕ) (n : ℤ) (i : Fin 4) :
    fullWitness k n (freeLabel k i)=if i=3 then n-1 else -n+1 := by
  have hp := base_certificates.2.2.2.2.2.2.2.2.2.1 i
  have hc := base_certificates.2.2.2.2.2.2.2.2.2.2.1 i
  simp only [fullWitness,freeLabel,Equiv.apply_symm_apply,ite_true]
  rw [hp,hc]
  split_ifs <;> ring

lemma fullWitness_other (k : ℕ) (n : ℤ) (x : Label (4+k))
    (hx : ∀ i : Fin 4,x≠freeLabel k i) : fullWitness k n x=n ∨ fullWitness k n x= -n := by
  have hc : (if (splitLabel k x).2=0 then baseCorrection (splitLabel k x).1 else 0)=0 := by
    split_ifs with ht
    · apply base_certificates.2.2.2.2.2.2.2.2.2.2.2
      intro i hi
      apply hx i
      apply (splitLabel k).injective
      simp [freeLabel,hi,ht,Prod.ext_iff]
    · rfl
  rw [fullWitness,hc,add_zero]
  rcases base_certificates.1 (splitLabel k x).1 with h | h <;> simp [h]

lemma witness_box (k : ℕ) (n : ℤ) (hn : 1 ≤ n) :
    ∀ j,-(n : ℝ) ≤ witness k n j ∧ witness k n j ≤ n := by
  intro j
  by_cases h : ∃ i : Fin 4,(columnEquiv (4+k) j).val=freeLabel k i
  · obtain ⟨i,hi⟩ := h
    dsimp [witness]
    rw [hi,fullWitness_free]
    split_ifs <;> push_cast <;> constructor <;> norm_cast <;> omega
  · push Not at h
    rcases fullWitness_other k n (columnEquiv (4+k) j) h with h | h
    all_goals
      dsimp [witness]
      rw [h]
      push_cast
      constructor <;> norm_cast
    all_goals omega

lemma fullWitness_fourier (k : ℕ) (n : ℤ) (a : Label (4+k)) :
    (∑ x,character a x*fullWitness k n x)=
      n*(baseWalsh (splitLabel k a).1*(if (splitLabel k a).2=0 then (2^k : ℤ) else 0))+
        correctionWalsh (splitLabel k a).1 := by
  have he : (∑ x,character a x*fullWitness k n x)=
      n*(∑ x,basePattern (splitLabel k x).1*character a x)+
      ∑ x,(if (splitLabel k x).2=0 then baseCorrection (splitLabel k x).1 else 0)*character a x := by
    simp only [fullWitness,mul_add,Finset.sum_add_distrib,Finset.mul_sum]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro x _ <;> ring
  rw [he,full_pattern_sum,full_correction_sum]

lemma witness_dot (k : ℕ) (n : ℤ) (a : Label (4+k)) :
    (∑ j : Fin (2^(4+k)-1),character a (columnEquiv (4+k) j)*fullWitness k n (columnEquiv (4+k) j))=
      n*(baseWalsh (splitLabel k a).1*(if (splitLabel k a).2=0 then (2^k : ℤ) else 0))+
        correctionWalsh (splitLabel k a).1+n := by
  rw [Fintype.sum_equiv (columnEquiv (4+k)) _ (fun x => character a x*fullWitness k n x) (fun _ => rfl)]
  have h := sum_except_zero (fun x => character a x*fullWitness k n x)
  rw [character_at_zero,fullWitness_zero,one_mul,fullWitness_fourier] at h
  linarith

lemma witness_active (k : ℕ) (n : ℤ) (i : Fin 4) :
    dotMap ((rows (4+k)).v (activeIndex k i)) (witness k n)= -(sharpParameter k n : ℝ) := by
  have he := witness_dot k n (activeLabel k i)
  have hp := base_certificates.2.2.2.2.2.2.1 i
  simp only [activeLabel,Equiv.apply_symm_apply,ite_true] at he
  rw [hp.1,hp.2] at he
  have hh : (∑ j : Fin (2^(4+k)-1), character (activeLabel k i) (columnEquiv (4+k) j)*fullWitness k n (columnEquiv (4+k) j))= -sharpParameter k n := by
    dsimp [sharpParameter,activeLabel]; nlinarith [he]
  rw [dotMap_apply]
  change (∑ j,((rows (4+k)).v (activeIndex k i) j : ℝ)*witness k n j)=_
  simpa [rows,activeIndex,witness] using (show ((∑ j : Fin (2^(4+k)-1), character (activeLabel k i) (columnEquiv (4+k) j)*fullWitness k n (columnEquiv (4+k) j) : ℤ) : ℝ)= -(sharpParameter k n : ℝ) by exact_mod_cast hh)

lemma witness_feasible (k : ℕ) (n : ℤ) (hn : 1 ≤ n) :
    witness k n∈truncation (rows (4+k)).v (sharpParameter k n) n := by
  refine ⟨witness_box k n hn,fun i => ?_⟩
  let a := rowEquiv (4+k) i
  have he := witness_dot k n a
  have hT : (1 : ℤ) ≤ 2^k := by exact_mod_cast (Nat.one_le_pow k 2 (by omega))
  have hcorr : -2 ≤ correctionWalsh (splitLabel k a).1 := base_certificates.2.2.2.2.2.2.2.2.1 _
  have hsum : -sharpParameter k n ≤
      (∑ j : Fin (2^(4+k)-1),character a (columnEquiv (4+k) j)*fullWitness k n (columnEquiv (4+k) j)) := by
    rw [he]
    by_cases ht : (splitLabel k a).2=0
    · rw [ite_eq_left ht]
      by_cases hs : ∃ l : Fin 4,(splitLabel k a).1=baseRow l
      · obtain ⟨l,hl⟩ := hs
        have hp := base_certificates.2.2.2.2.2.2.1 l
        rw [hl,hp.1,hp.2]
        dsimp [sharpParameter]; ring_nf; rfl
      · push Not at hs
        have hp : -2 ≤ baseWalsh (splitLabel k a).1 := base_certificates.2.2.2.2.2.2.2.1 _ hs
        have hp' := mul_le_mul_of_nonneg_right hp (by positivity : (0 : ℤ) ≤ 2^k)
        have hp'' := mul_le_mul_of_nonneg_left hp' (by omega : 0 ≤ n)
        have hpos := mul_nonneg (by omega : 0 ≤ n-1) (by omega : (0 : ℤ) ≤ 2^k)
        dsimp [sharpParameter]; nlinarith
    · rw [ite_eq_right ht]
      dsimp [sharpParameter]
      have hh := mul_nonneg (by omega : 0 ≤ n) (by omega : (0 : ℤ) ≤ 2^k)
      nlinarith
  simpa [dotMap_apply,rows,a,witness] using
    (show -(sharpParameter k n : ℝ) ≤ ((∑ j : Fin (2^(4+k)-1),character a (columnEquiv (4+k) j)*fullWitness k n (columnEquiv (4+k) j) : ℤ) : ℝ) by exact_mod_cast hsum)

end HadamardPaper.SylvesterCharacters


==> anc/lean/README.md <==
# Lean companion to the Hadamard paper

The 17 numbered results have complete counterparts in 58 modules containing
358 proved declarations. paper_coverage.json maps each exact statement to its
formal entry points; COVERAGE.md records verification scope and limitations.

Use Python 3.10 or later for the verification scripts. The proofs use
Lean 4.34.0 and the Mathlib revision pinned in lake-manifest.json:
5ed2965256430c3649e86755f9576b54eca72435. To reproduce:

    lake exe cache get
    python3 verify.py /path/to/verification-output
    python3 negative_controls.py /path/to/mutation-output

The verifier builds the project, re-elaborates every module with warnings as
errors, checks every declaration's axioms and the complete 17-entry map, and
writes source hashes. The 29 negative controls must fail for proof errors,
not missing imports. Original code is MIT; dependencies retain their licenses.


==> anc/lean/Statements.lean <==
import Hadamard

#print HadamardPaper.SourceChart.sourceLattice
#print HadamardPaper.SourceChart.Normal
#print HadamardPaper.SourceChart.Integral
#print HadamardPaper.HadamardRealization.realPaper
#print HadamardPaper.FacetGeometry.Smooth
#print HadamardPaper.FacetGeometry.IsFacetOf
#print HadamardPaper.FacetGeometry.Primitive
#print HadamardPaper.CornerCuts.Data.region
#print HadamardPaper.CornerCuts.Data.Separated

#check @HadamardPaper.nonlattice_hadamard_truncation
#check @HadamardPaper.OrderFourSign.small_sign_basis
#check @HadamardPaper.OrderFourSign.inverse_maps_odd
#check @HadamardPaper.HadamardRealization.real_general_integrality
#check @HadamardPaper.HadamardRealization.real_dimension_seven_integrality
#check @HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension
#check @HadamardPaper.HadamardRealization.real_theorem_2_6
#check @HadamardPaper.CornerCuts.strict_corner_cuts
#check @HadamardPaper.CornerCuts.Data.literal_region
#check @HadamardPaper.HadamardRealization.real_corollary_3_2
#check @HadamardPaper.IntegralNonnormal.integral_and_nonnormal
#check @HadamardPaper.PaperBoundaryBridges.lemma_4_1
#check @HadamardPaper.HalfIntegralGeometry.System.vertex_form
#check @HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints
#check @HadamardPaper.GeometricRounding.three_slab_integer_point
#check @HadamardPaper.ObjectiveRounding.objective_controlled_rounding
#check @HadamardPaper.DirectExtraction.direct_extraction_theorem
#check @HadamardPaper.quartet_l1_bound
#check @HadamardPaper.HadamardRealization.real_marked_generic_normality
#check @HadamardPaper.SylvesterCharacters.spatial_profiles
#check @HadamardPaper.SylvesterCharacters.marked_all_order_bounds
#check @HadamardPaper.SylvesterCharacters.marked_uniform_sharpness
#check @HadamardPaper.SylvesterCharacters.sharpParameter_admissible
#check @HadamardPaper.SylvesterCharacters.sharpParameter_formula


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "5ed2965256430c3649e86755f9576b54eca72435",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "5ed2965256430c3649e86755f9576b54eca72435",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "hadamardPaper",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "hadamardPaper"
version = "1.0.0"
defaultTargets = ["Hadamard"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "5ed2965256430c3649e86755f9576b54eca72435"

[[lean_lib]]
name = "Hadamard"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.0


==> anc/lean/negative_controls.py <==
#!/usr/bin/env python3
"""Check sensitivity to deliberately altered statements and definitions. Rejection does not by itself prove the altered proposition false."""
from pathlib import Path
import hashlib, json, subprocess, sys, tempfile, time
root=Path(__file__).resolve().parent
out=Path(sys.argv[1]).resolve() if len(sys.argv)>1 else root/'negative-controls'
out.mkdir(parents=True,exist_ok=True)
controls=[('wrong_lattice', 'Paley.lean', 'x j = (n : ℝ) + 2 * k', 'x j = (n : ℝ) + k'), ('wrong_vertex', 'Paley.lean', '![-n, -n, -n, n-3*a,', '![-n, -n, -n, n-2*a,'), ('too_strong_quartet', 'SignBounds.lean', '2 * ((Fintype.card ι : ℝ)-3)', '2 * ((Fintype.card ι : ℝ)-4)'), ('wrong_hole_lattice', 'SylvesterHole.lean', 'x j = (n : ℝ)+2*k', 'x j = (n : ℝ)+k'), ('zero_width_slabs', 'ParityRounding.lean', 'L < U', 'L ≤ U'), ('missing_common_parity', 'SmallSignMatrices.lean', '(hq : SameParity q)', '(hq : True)'), ('real_zero_width_slabs', 'RealSlabRounding.lean', 'L r < U r', 'L r ≤ U r'), ('nonstrict_extraction_error', 'ExtractionArithmetic.lean', '< C+1', '≤ C+1'), ('four_slab_corner_claim', 'GeometricRounding.lean', '(hr : r ≤ 3)', '(hr : r ≤ 4)'), ('remove_rounding_quarter', 'ObjectiveRounding.lean', '((fractional a).card : ℝ)/2+1/4', '((fractional a).card : ℝ)/2'), ('false_one_half_structure', 'HalfIntegralGeometry.lean', 's.card=0 ∨ s.card=2', 's.card=0 ∨ s.card=1'), ('wrong_source_degree_lattice', 'SourceChart.lean', 'sourceLattice ((k : ℤ)*n)', 'sourceLattice n'), ('lower_generic_threshold', 'QuartetExtraction.lean', '((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-1 ≤ m', '((d : ℝ)-3)*(n : ℝ)/2+(d : ℝ)-2 ≤ m'), ('wrong_marked_column_removal', 'SylvesterProfiles.lean', 'correlation f-8', 'correlation f-4'), ('wrong_sharpness_offset', 'SylvesterWitness.lean', '(6*(2^k : ℤ)-1)*n-2', '(6*(2^k : ℤ)-1)*n-1'), ('wrong_four_bit_correction', 'SylvesterBlocks.lean', 'if x=baseColumn 3 then -1 else 0', 'if x=baseColumn 3 then 1 else 0'), ('weak_corner_separation', 'CornerCuts.lean', 'D.threshold c+D.threshold e < D.distance c e', 'D.threshold c+D.threshold e ≤ D.distance c e'), ('wrong_upper_corner_direction', 'CornerCuts.lean', 'if D.corner c j then -1 else 1', 'if D.corner c j then 1 else 1'), ('wrong_order_four_exception', 'OrderFourSign.lean', '|M.det|=16', '|M.det|=12'), ('undoubled_inverse_integrality', 'OrderFourSign.lean', '∃ z : ℤ,2*M⁻¹ i j=z', '∃ z : ℤ,M⁻¹ i j=z'), ('weaken_integrality_band', 'GeneralIntegrality.lean', '((d : ℝ)-5)*(n : ℝ)/2 ≤ m', '((d : ℝ)-6)*(n : ℝ)/2 ≤ m'), ('closed_exceptional_free_box', 'ExceptionalBasis.lean', '(hfree : ∀ l,-n<x (f l) ∧ x (f l)<n)', '(hfree : ∀ l,-n≤x (f l) ∧ x (f l)≤n)'), ('seven_equal_scale', 'DimensionSeven.lean', '(hmn : n<m)', '(hmn : n≤m)'), ('wrong_minimum_dimension', 'GeneralIntegrality.lean', 'n} 11 := by', 'n} 12 := by'), ('remove_integrality_oddness', 'GeneralIntegrality.lean', '(hnodd : Odd n)', '(hnodd : True)'), ('wrong_real_minimum_dimension', 'RealMinimumDimension.lean', 'n} 11 := by', 'n} 12 := by'), ('weak_smooth_threshold', 'SmoothIntrinsic.lean', '((d:ℝ)-1)*(n:ℝ)/2<m', '((d:ℝ)-1)*(n:ℝ)/2≤m'), ('erase_resonance_exception', 'SmoothUpper.lean', '(hnr : ¬Resonant m n)', '(hnr : True)'), ('wrong_physical_dual', 'PaperBoundaryBridges.lean', '(a j : ℝ)/2', '(a j : ℝ)/3')]
results=[]
with tempfile.TemporaryDirectory(prefix='hadamard-negative-') as td:
 for name,filename,old,new in controls:
  original=(root/'Hadamard'/filename).read_text(); assert old in original
  changed=original.replace(old,new); p=Path(td)/(name+'.lean');p.write_text(changed)
  start=time.monotonic()
  proc=subprocess.run(['lake','env','lean','-DwarningAsError=true',str(p)],cwd=root,capture_output=True,text=True,timeout=300)
  text=proc.stdout+proc.stderr;(out/(name+'.log')).write_text(text)
  assert proc.returncode!=0 and 'error:' in text,(name,proc.returncode,text)
  for accidental in ['maximum number of heartbeats','maximum recursion depth','object file','unknown module','unknown package']:
   assert accidental not in text,(name,'incidental failure',accidental)
  results.append({'control':name,'original_file':filename,'replace':old,'with':new,'mutated_source_sha256':hashlib.sha256(changed.encode()).hexdigest(),'rejected':True,'exit_code':proc.returncode,'elapsed_seconds':time.monotonic()-start,'log_sha256':hashlib.sha256(text.encode()).hexdigest()})
  print(name+': REJECTED',flush=True)
(out/'results.json').write_text(json.dumps({'status':'PASS_ALL_STATEMENT_MUTATIONS_REJECTED','controls':results,'scope':'Regression controls on proof/definition correspondence. Rejection establishes proof sensitivity, not that every altered proposition is false.'},indent=2)+'\n')


==> anc/lean/paper_coverage.json <==
{
  "schema": 1,
  "paper_version": "v22",
  "complete_statement_count": 17,
  "numbered_statement_count": 17,
  "scope": "Every clause of each numbered statement has a formal counterpart; not every prose sentence or written derivation is translated verbatim.",
  "claims": [
    {
      "number": "2.1",
      "label": "base:paley-counter",
      "statement_sha256": "7957680d1628a9b1b34b59524096e4e9b6407363be04a7c72b5cdcff1eb4ed3c",
      "lean_declarations": [
        "HadamardPaper.nonlattice_hadamard_truncation"
      ]
    },
    {
      "number": "2.2",
      "label": "base:small-sign-basis",
      "statement_sha256": "e0c5380583bfffa2fedb05bf0dc6d10fd65433d8a28a2ce0b6f48bb42378be21",
      "lean_declarations": [
        "HadamardPaper.OrderFourSign.small_sign_basis",
        "HadamardPaper.OrderFourSign.inverse_maps_odd"
      ]
    },
    {
      "number": "2.3",
      "label": "base:integrality",
      "statement_sha256": "066b59d6ed32c8f3ce203fec84ba9d917ca23aebb39c3e42c47f422de6fd99e4",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_general_integrality"
      ]
    },
    {
      "number": "2.4",
      "label": "base:d7-integral",
      "statement_sha256": "329294d4ee16eddb895cd52f8846c6e784a25c6072e78b3f5eef6cdc0d856d57",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_dimension_seven_integrality"
      ]
    },
    {
      "number": "2.5",
      "label": "base:min-dimension",
      "statement_sha256": "529dea6514f1534379c076ff6972bade7bcefbf5fe5a34c0ec4ebfdb392e51d2",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_minimum_nonintegral_dimension"
      ]
    },
    {
      "number": "2.6",
      "label": "base:smoothness",
      "statement_sha256": "8703b82788a12b454d1f997eeed2584de39838ed52c24387262ac5b4f5778513",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_theorem_2_6"
      ]
    },
    {
      "number": "3.1",
      "label": "common:strict-cuts",
      "statement_sha256": "fcc0f664736828383e4ba26fee256cfab7170a62a91fae238a79199cc8c46272",
      "lean_declarations": [
        "HadamardPaper.CornerCuts.strict_corner_cuts",
        "HadamardPaper.CornerCuts.Data.literal_region"
      ]
    },
    {
      "number": "3.2",
      "label": "common:upper-normality",
      "statement_sha256": "c53ab0280f489e2e5e53230dc47598a03eb6c82d9f9182b88256c7785d81ab1d",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_corollary_3_2"
      ]
    },
    {
      "number": "3.3",
      "label": "common:nonnormal-example",
      "statement_sha256": "76443a75cbb15fc182ad0828b68ddcae85005d801e234491d0d148f843f31bf1",
      "lean_declarations": [
        "HadamardPaper.IntegralNonnormal.integral_and_nonnormal"
      ]
    },
    {
      "number": "4.1",
      "label": "common:small-matrix",
      "statement_sha256": "622f207fefc438f4b546fb900ebbeb6a945b6e748b77aa7778f940d5c3a7dbd0",
      "lean_declarations": [
        "HadamardPaper.PaperBoundaryBridges.lemma_4_1"
      ]
    },
    {
      "number": "4.2",
      "label": "common:slabs",
      "statement_sha256": "a2eec51fb5538da9a625916bccc23fc410beb665f91f14fab6549220c2ee94e7",
      "lean_declarations": [
        "HadamardPaper.HalfIntegralGeometry.System.vertex_form",
        "HadamardPaper.SlabGeometry.System.vertex_integral_common_endpoints",
        "HadamardPaper.GeometricRounding.three_slab_integer_point"
      ]
    },
    {
      "number": "4.3",
      "label": "common:rounding",
      "statement_sha256": "1692c80911c89ce5f9f78f8b5ccbc91ddccf3340e280b79e7cfc77e3224b3f3d",
      "lean_declarations": [
        "HadamardPaper.ObjectiveRounding.objective_controlled_rounding"
      ]
    },
    {
      "number": "4.4",
      "label": "common:extraction",
      "statement_sha256": "e84360e4f2b989ef8502a3f79aaf6650f5e6b534fe0109114fadeaba0b0b55c8",
      "lean_declarations": [
        "HadamardPaper.DirectExtraction.direct_extraction_theorem"
      ]
    },
    {
      "number": "4.5",
      "label": "common:general-quartet",
      "statement_sha256": "e540bea6189edd1b4924471d592ba5806d3ca803b940d48bc69e6460d64c22a4",
      "lean_declarations": [
        "HadamardPaper.quartet_l1_bound"
      ]
    },
    {
      "number": "4.6",
      "label": "syl:generic",
      "statement_sha256": "25f5f90bf691ad5a80348c1c252083fd614d632b744e847eae6e4a36b6d2c702",
      "lean_declarations": [
        "HadamardPaper.HadamardRealization.real_marked_generic_normality"
      ]
    },
    {
      "number": "4.7",
      "label": "common:quartets",
      "statement_sha256": "28d0d19b0a8604cc48bf5ea0cbf86d30a2ff6e17f923798286f523a0177c25c6",
      "lean_declarations": [
        "HadamardPaper.SylvesterCharacters.spatial_profiles"
      ]
    },
    {
      "number": "4.8",
      "label": "syl:all-orders",
      "statement_sha256": "3cd5a1ac070e7aed8c0faf442177fa7d00b1cb8c84557301aabffc88601de956",
      "lean_declarations": [
        "HadamardPaper.SylvesterCharacters.marked_all_order_bounds",
        "HadamardPaper.SylvesterCharacters.marked_uniform_sharpness",
        "HadamardPaper.SylvesterCharacters.sharpParameter_admissible",
        "HadamardPaper.SylvesterCharacters.sharpParameter_formula"
      ]
    }
  ]
}


==> anc/lean/verify.py <==
#!/usr/bin/env python3
"""Build every proof, audit dependencies, and write a reproducible local receipt."""
from pathlib import Path
import datetime, hashlib, json, re, subprocess, sys, time
ROOT = Path(__file__).resolve().parent
DEST = Path(sys.argv[1]).resolve() if len(sys.argv) > 1 else ROOT / 'verification'
DEST.mkdir(parents=True, exist_ok=True)
def digest(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def run(args, filename):
    start = time.monotonic()
    result = subprocess.run(args, cwd=ROOT, capture_output=True, text=True)
    output = result.stdout + result.stderr
    (DEST / filename).write_text(output)
    if result.returncode or re.search(r'\b(?:warning|error):', output, re.I):
        raise SystemExit(f'Failed verification command {args}; see {DEST / filename}')
    return output, time.monotonic() - start
source_files = [ROOT / 'Hadamard.lean', ROOT / 'Audit.lean', *sorted((ROOT / 'Hadamard').glob('*.lean'))]
names = []
for path in source_files[2:]:
    stack = []
    for raw_line in path.read_text().splitlines():
        line = raw_line.strip()
        if line.startswith('namespace '): stack.append(line.split()[1])
        elif line.startswith('end ') and stack and line.split()[1] == stack[-1]: stack.pop()
        else:
            match = re.match("(?:@\\[[^\\]]*\\]\\s*)?(?:lemma|theorem) ([\\w.']+)", line)
            if match: names.append('.'.join(stack + [match[1]]))
    if re.search(r'^\s*(?:private|protected)\s+(?:lemma|theorem)\s', path.read_text(), re.M):
        raise SystemExit(f'Nonpublic proof declaration needs an explicit audit name in {path.name}')
    if re.search(r'\b(?:sorry|admit|native_decide|unsafe)\b|^\s*axiom\s', path.read_text(), re.M):
        raise SystemExit(f'Unexpected escape hatch in {path.name}')
if len(names) != len(set(names)):
    raise SystemExit('Duplicate theorem names in proof inventory')
coverage = json.loads((ROOT / 'paper_coverage.json').read_text())
claims = coverage['claims']
if len(claims) != 17 or len({c['label'] for c in claims}) != 17 or len({c['number'] for c in claims}) != 17:
    raise SystemExit('Expected exactly 17 distinct paper statements')
for claim in claims:
    if not claim['lean_declarations'] or not all(n in names for n in claim['lean_declarations']):
        raise SystemExit('Unregistered paper proof: ' + claim['number'])

expected_audit = 'import Hadamard\n\n' + '\n'.join('#print axioms ' + name for name in names) + '\n'
if (ROOT / 'Audit.lean').read_text() != expected_audit:
    raise SystemExit('Audit.lean does not cover exactly every proved declaration')
version, _ = run(['lake', 'env', 'lean', '--version'], 'lean-version.txt')
if 'version 4.34.0,' not in version: raise SystemExit('Unexpected compiler version')
manifest = json.loads((ROOT / 'lake-manifest.json').read_text())
deps = {}
for package in manifest['packages']:
    directory = ROOT / '.lake/packages' / package['name']
    head = subprocess.check_output(['git', '-C', str(directory), 'rev-parse', 'HEAD'], text=True).strip()
    if head != package['rev']: raise SystemExit('Wrong dependency revision: ' + package['name'])
    clean = subprocess.run(['git', '-C', str(directory), 'diff', '--quiet', 'HEAD', '--']).returncode == 0
    if not clean: raise SystemExit('Modified tracked dependency: ' + package['name'])
    deps[package['name']] = head
_, build_seconds = run(['lake', 'build'], 'build.log')
# Each file is elaborated again even when Lake reports a cached build.
for path in source_files[2:]:
    run(['lake', 'env', 'lean', '-DwarningAsError=true', str(path.relative_to(ROOT))], path.stem + '.log')
output, _ = run(['lake', 'env', 'lean', '-DwarningAsError=true', 'Audit.lean'], 'axioms.txt')
found = re.findall(r"^'(.+)' depends on axioms: \[([^\]]*)\]", output, re.M)
if [name for name, _ in found] != names: raise SystemExit('Incomplete axiom output')
allowed = {'propext', 'Classical.choice', 'Quot.sound'}
for name, deps_used in found:
    used = {item.strip() for item in deps_used.split(',') if item.strip()}
    if not used <= allowed: raise SystemExit('Unexpected axiom in ' + name + ': ' + deps_used)
run(['lake', 'env', 'lean', '-DwarningAsError=true', 'Statements.lean'], 'statements.txt')
tracked = source_files + [ROOT / n for n in ['lean-toolchain', 'lakefile.toml', 'lake-manifest.json', 'verify.py', 'negative_controls.py', 'README.md', 'COVERAGE.md', 'Statements.lean', 'paper_coverage.json']]
receipt = {'status': 'PASS_KERNEL_CHECKED_ALL_17_STATEMENTS', 'verified_utc': datetime.datetime.now(datetime.timezone.utc).isoformat(), 'lean_version': version.strip(), 'mathlib_commit': deps['mathlib'], 'dependency_revisions': deps, 'declarations_audited': names, 'allowed_axioms': sorted(allowed), 'unexpected_axioms': [], 'warnings': 0, 'build_seconds': build_seconds, 'sources': {str(p.relative_to(ROOT)): digest(p) for p in tracked}, 'log_hashes': {p.name: digest(p) for p in DEST.iterdir() if p.suffix in ['.log', '.txt']}, 'complete_numbered_statements': 17, 'scope': 'All 17 numbered statements have reviewed formal counterparts. This is not a claim of verbatim translation of every prose argument, novelty, or attribution.'}
(DEST / 'verification.json').write_text(json.dumps(receipt, indent=2) + '\n')
print(json.dumps({'status': receipt['status'], 'declarations': len(names), 'unexpected_axioms': [], 'warnings': 0}, indent=2))

